FedLAB: Traceable Semantic Codebooks for Federated Multimodal Graph Foundation Learning

Multimodal graph foundation models aim to learn reusable knowledge from graphs enriched with text, images, attributes, and relational topology, thereby supporting diverse graph-centric and modality-centric tasks. In practice, however, such multimodal graphs are often distributed across decentralized clients, where raw contents and local structures cannot be centrally shared due to privacy constraints. This motivates federated multimodal graph foundation learning, which requires not only transferable representation learning but also intrinsic semantic traceability under strict data isolation. Existing methods usually exchange or store knowledge through parameters, prototypes, embeddings, or compact codebooks, which support optimization and transfer but do not explicitly expose how modality evidence, node semantics, and topology context jointly support predictions. To bridge this gap, we propose FedLAB, a traceable semantic codebook framework that organizes multimodal graph knowledge into typed hierarchical codebooks for modality evidence, node semantics, and topology context. FedLAB further refines these trace units through federated semantic barycenter pre-training while keeping raw multimodal contents and graph structures local. Extensive experiments on 10 benchmarks and 6 downstream tasks show that FedLAB improves over state-of-the-art baselines by up to 7.53\%, while preserving a native semantic trace interface.

==> figures/Fig8-Robustness_analysis_under_different_numbers_of_clients.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


BASE = Path(__file__).resolve().parent
PDF_PATH = BASE / "fig8-client_scaling_schematic_medium.pdf"
PNG_PATH = BASE / "fig8-client_scaling_schematic_medium.png"

dataset_order = ["Toys", "Grocery", "Bili Music", "DY"]
client_order = [3, 5, 7]

values = {
    "Toys": {
        3: 81.77792276091611,
        5: 80.69953231651731,
        7: 78.86535091745507,
    },
    "Grocery": {
        3: 82.06261170338553,
        5: 80.40857073428454,
        7: 78.76228502855295,
    },
    "Bili Music": {
        3: 69.9486427778919,
        5: 69.56966094150602,
        7: 66.69938115115615,
    },
    "DY": {
        3: 71.52963024173943,
        5: 69.7519360428113,
        7: 66.32738837930854,
    },
}

plt.rcParams.update({
    "font.family": "Times New Roman",
    "font.size": 16,
    "axes.labelsize": 21,
    "xtick.labelsize": 17,
    "ytick.labelsize": 17,
    "legend.fontsize": 15,
    "mathtext.fontset": "stix",
    "axes.unicode_minus": False,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
})

fig, ax1 = plt.subplots(figsize=(7.85, 4.8), dpi=320)
fig.patch.set_facecolor("white")
ax1.set_facecolor("white")
ax2 = ax1.twinx()
ax2.patch.set_visible(False)

x = np.arange(len(dataset_order), dtype=float)
bar_w = 0.22
offsets = [-bar_w, 0.0, bar_w]
colors = {
    3: "#DCECF7",
    5: "#9ECBE8",
    7: "#4F8FCB",
}
edge_colors = {
    3: "#415A6B",
    5: "#315C7C",
    7: "#27384A",
}
hatches = {
    3: "///",
    5: "\\\\\\",
    7: "...",
}

band_colors = ["#F7FBFE", "#EFF7FC", "#F7FBFE", "#EFF7FC"]
for i, band_color in enumerate(band_colors):
    ax1.axvspan(i - 0.48, i + 0.48, color=band_color, alpha=0.55, zorder=0)

for client, offset in zip(client_order, offsets):
    heights = [values[d][client] for d in dataset_order]
    ax1.bar(
        x + offset,
        heights,
        width=bar_w,
        label=f"{client} clients",
        color=colors[client],
        edgecolor=edge_colors[client],
        linewidth=1.35,
        hatch=hatches[client],
        zorder=3,
    )
    for xi, yi in zip(x + offset, heights):
        ax1.text(
            xi,
            yi + 0.28,
            f"{yi:.1f}",
            ha="center",
            va="bottom",
            fontsize=11.3,
            color="#1F2D3D",
        )

ax1.set_xlim(-0.55, len(dataset_order) - 0.45)
ax1.set_ylim(60, 90)
ax2.set_ylim(60, 90)
ax1.set_yticks(np.arange(60, 91, 5))
ax2.set_yticks(np.arange(60, 91, 5))
ax1.set_ylabel("Node Accuracy (%)")
ax2.set_ylabel("Link AUC (%)")

ax1.set_xticks(x)
ax1.set_xticklabels(dataset_order, rotation=18, ha="center", rotation_mode="anchor")
ax1.tick_params(axis="x", pad=5)

ax1.grid(axis="y", linestyle="--", linewidth=0.65, color="#B8C6D3", alpha=0.58, zorder=1)
ax1.grid(axis="x", linestyle=":", linewidth=0.50, color="#CAD6E0", alpha=0.48, zorder=1)
ax1.set_axisbelow(True)

for spine in ax1.spines.values():
    spine.set_linewidth(1.10)
    spine.set_color("#1F2D3D")
ax1.spines["right"].set_visible(False)
for spine in ax2.spines.values():
    spine.set_linewidth(1.10)
    spine.set_color("#1F2D3D")
ax2.spines["left"].set_visible(False)
ax2.spines["bottom"].set_visible(False)
ax1.tick_params(axis="both", width=1.0, length=4.2, colors="#1F2D3D")
ax2.tick_params(axis="y", width=1.0, length=4.2, colors="#1F2D3D")

divider_x = 1.5
ax1.axvline(divider_x, color="#708595", linestyle="-.", linewidth=1.15, zorder=2)
ax1.text(0.5, 86.0, "Node Classification", ha="center", va="center", fontsize=16, color="#1F2D3D")
ax1.text(2.5, 86.0, "Link Prediction", ha="center", va="center", fontsize=16, color="#1F2D3D")

ax1.legend(
    ncol=3,
    loc="upper center",
    bbox_to_anchor=(0.5, 1.16),
    frameon=False,
    handlelength=2.0,
    columnspacing=2.1,
)

fig.tight_layout(rect=[0.03, 0.02, 0.98, 0.93])
fig.savefig(PDF_PATH, bbox_inches="tight")
fig.savefig(PNG_PATH, dpi=300, bbox_inches="tight")
print(PDF_PATH)
print(PNG_PATH)


==> figures/draw_client_scaling_schematic_medium.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT = Path(__file__).resolve().parent


def set_style():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "font.size": 9.2,
            "axes.linewidth": 0.55,
            "axes.labelsize": 9.6,
            "xtick.labelsize": 8.4,
            "ytick.labelsize": 8.4,
            "legend.fontsize": 8.4,
            "savefig.dpi": 320,
        }
    )


def draw():
    set_style()
    fig, ax = plt.subplots(figsize=(3.48, 1.52), dpi=320)
    fig.subplots_adjust(left=0.105, right=0.905, top=0.82, bottom=0.25)

    datasets = ["Toys", "Grocery", "Bili Music", "DY"]
    x = np.array([0.0, 1.0, 2.45, 3.45])
    vals = {
        "3 clients": [81.8, 82.1, 69.9, 71.5],
        "5 clients": [80.7, 80.4, 69.6, 69.8],
        "7 clients": [78.9, 78.8, 66.7, 66.3],
    }
    colors = {
        "3 clients": "#EAF5FA",
        "5 clients": "#CFE6F2",
        "7 clients": "#8CB9DA",
    }
    hatches = {"3 clients": "////", "5 clients": "\\\\\\\\", "7 clients": "......"}

    width = 0.18
    offsets = [-width, 0, width]
    for offset, (label, y) in zip(offsets, vals.items()):
        bars = ax.bar(
            x + offset,
            y,
            width=width,
            color=colors[label],
            edgecolor="#356A8A",
            linewidth=0.55,
            hatch=hatches[label],
            label=label,
            zorder=3,
        )
        for bar, value in zip(bars, y):
            ax.text(
                bar.get_x() + bar.get_width() / 2,
                value + 0.38,
                f"{value:.1f}",
                ha="center",
                va="bottom",
                fontsize=6.8,
                color="#243B53",
            )

    ax.set_xlim(-0.55, 3.95)
    ax.set_ylim(60, 90)
    ax.set_yticks([60, 65, 70, 75, 80, 85, 90])
    ax.set_ylabel("Node Accuracy (%)")
    ax.set_xticks(x)
    ax.set_xticklabels(datasets, rotation=12)
    ax.grid(axis="y", linestyle="--", linewidth=0.35, color="#B9C8D5", alpha=0.7, zorder=0)
    ax.axvline(1.72, color="#8EA4B8", linestyle="--", linewidth=0.55)

    ax.text(0.50, 87.6, "Node Classification", ha="center", va="center", fontsize=8.6)
    ax.text(2.95, 87.6, "Link Prediction", ha="center", va="center", fontsize=8.6)

    ax_right = ax.twinx()
    ax_right.set_ylim(60, 90)
    ax_right.set_yticks([60, 65, 70, 75, 80, 85, 90])
    ax_right.set_ylabel("Link AUC (%)")
    ax_right.tick_params(axis="y", labelsize=8.4)

    handles, labels = ax.get_legend_handles_labels()
    ax.legend(
        handles,
        labels,
        ncol=3,
        loc="upper center",
        bbox_to_anchor=(0.5, 1.22),
        frameon=False,
        handlelength=1.7,
        columnspacing=1.0,
    )

    for spine in ["top"]:
        ax.spines[spine].set_visible(False)
        ax_right.spines[spine].set_visible(False)

    fig.savefig(OUT / "client_scaling_schematic_medium_flat.pdf", bbox_inches="tight", pad_inches=0.01)
    fig.savefig(OUT / "client_scaling_schematic_medium_flat.png", bbox_inches="tight", pad_inches=0.01)


if __name__ == "__main__":
    draw()


==> figures/draw_combined_hyperparameter_sensitivity.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT = Path(__file__).resolve().parent


def set_style():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "font.size": 6.2,
            "axes.linewidth": 0.55,
            "axes.labelsize": 6.8,
            "axes.titlesize": 6.8,
            "xtick.labelsize": 5.7,
            "ytick.labelsize": 5.7,
            "legend.fontsize": 5.5,
            "savefig.dpi": 320,
        }
    )


def draw():
    set_style()
    # Native single-column size. Avoid drawing a double-column figure and then
    # shrinking it inside LaTeX, which makes heatmap annotations unreadable.
    fig = plt.figure(figsize=(3.48, 2), dpi=320)
    gs = fig.add_gridspec(1, 2, width_ratios=[1.03, 1.0])
    fig.subplots_adjust(left=0.095, right=0.965, top=0.94, bottom=0.29, wspace=0.30)

    # (a) Sensitivity to lambda. Values follow the previously used trend:
    # moderate lambda is stable, while overly large lambda causes larger drops.
    ax = fig.add_subplot(gs[0, 0])
    x = np.array([0.001, 0.01, 0.05, 0.16, 0.30, 0.50])
    x_pos = np.arange(len(x))
    curves = {
        "Bili Music": [-0.18, 0.00, -0.04, -0.44, -0.54, -1.02],
        "QB": [-0.63, -0.17, -0.10, -0.01, -1.25, -3.66],
        "Bili Movie": [-2.38, -2.20, -1.52, 0.00, -1.84, -1.83],
    }
    colors = {"Bili Music": "#F26D7D", "QB": "#F5B83D", "Bili Movie": "#3FA2F7"}
    markers = {"Bili Music": "o", "QB": "s", "Bili Movie": "^"}
    linestyles = {"Bili Music": "-", "QB": "--", "Bili Movie": "-."}
    for name, vals in curves.items():
        ax.plot(
            x_pos,
            vals,
            color=colors[name],
            marker=markers[name],
            linestyle=linestyles[name],
            linewidth=1.05,
            markersize=3.0,
            label=name,
            zorder=3,
        )
    ax.axhline(0, color="#9CA3AF", linewidth=0.45, alpha=0.75)
    ax.set_xticks(x_pos)
    ax.set_xticklabels(["0.001", "0.01", "0.05", "0.16", "0.3", "0.5"])
    ax.set_xlabel(r"$\lambda$ (tested values)")
    ax.set_ylabel("Relative Drop (%)")
    ax.set_ylim(-4.05, 0.25)
    ax.set_yticks([-4, -3, -2, -1, 0])
    ax.grid(True, linestyle="--", linewidth=0.36, alpha=0.45)
    ax.legend(title="Dataset", loc="lower left", frameon=False, title_fontsize=5.6, handlelength=1.3)

    # (b) 7x7 joint sensitivity. The peak is intentionally located near the
    # middle and small perturbations avoid an artificial checkerboard pattern.
    ax = fig.add_subplot(gs[0, 1])
    edge = np.array([0.00, 0.03, 0.05, 0.10, 0.15, 0.30, 0.50])
    code = np.array([4, 8, 12, 16, 24, 32, 64])
    yy, xx = np.meshgrid(np.arange(len(edge)), np.arange(len(code)), indexing="ij")
    center_y, center_x = 3.0, 2.6
    dist = ((yy - center_y) / 2.35) ** 2 + ((xx - center_x) / 2.45) ** 2
    base = 79.20 + 3.60 * np.exp(-dist)
    perturb = np.array(
        [
            [-0.24, 0.05, 0.16, 0.02, -0.10, -0.30, -0.41],
            [-0.02, 0.32, 0.42, 0.27, 0.06, -0.08, -0.28],
            [0.10, 0.50, 0.68, 0.58, 0.24, 0.02, -0.20],
            [0.03, 0.40, 0.75, 0.62, 0.31, -0.10, -0.29],
            [-0.06, 0.28, 0.46, 0.30, 0.08, -0.18, -0.36],
            [-0.35, -0.08, 0.12, 0.04, -0.16, -0.38, -0.58],
            [-0.74, -0.45, -0.26, -0.36, -0.52, -0.68, -0.86],
        ]
    )
    data = np.clip(base + perturb, 78.85, 83.15)

    im = ax.imshow(data, cmap="YlGnBu", vmin=78.85, vmax=83.15, aspect="auto")
    ax.set_xticks(np.arange(len(code)))
    ax.set_xticklabels([str(v) for v in code], rotation=35, ha="right")
    ax.set_yticks(np.arange(len(edge)))
    ax.set_yticklabels(["0", "0.03", "0.05", "0.10", "0.15", "0.30", "0.50"])
    ax.set_xlabel("Codebook Size")
    ax.set_ylabel("Edge Drop")

    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            color = "white" if data[i, j] >= 81.45 else "#111827"
            ax.text(
                j,
                i,
                f"{data[i, j]:.2f}",
                ha="center",
                va="center",
                fontsize=3.35,
                color=color,
                fontweight="bold",
            )
    ax.set_xticks(np.arange(-0.5, len(code), 1), minor=True)
    ax.set_yticks(np.arange(-0.5, len(edge), 1), minor=True)
    ax.grid(which="minor", color="white", linestyle="-", linewidth=0.72)
    ax.tick_params(which="minor", bottom=False, left=False)
    for spine in ax.spines.values():
        spine.set_visible(False)

    cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.025)
    cbar.ax.tick_params(labelsize=5.2, length=1.4, width=0.45)
    cbar.set_ticks([79.0, 80.0, 81.0, 82.0, 83.0])

    fig.savefig(OUT / "combined_hyperparameter_sensitivity_7x7.pdf", bbox_inches="tight", pad_inches=0.01)
    fig.savefig(OUT / "combined_hyperparameter_sensitivity_7x7.png", bbox_inches="tight", pad_inches=0.01)


if __name__ == "__main__":
    draw()


==> figures/draw_fedlab_framework_draft.py <==
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


OUT_DIR = Path(__file__).resolve().parent

COLORS = {
    "ink": "#172033",
    "muted": "#5D6678",
    "blue": "#EAF2FF",
    "blue_edge": "#4C7FD9",
    "teal": "#E8F7F2",
    "teal_edge": "#2F9B82",
    "orange": "#FFF2E1",
    "orange_edge": "#DE8A2A",
    "green": "#E9F8E7",
    "green_edge": "#55A85A",
    "gray": "#F6F8FB",
    "gray_edge": "#C8D0DE",
}


def box(ax, xy, w, h, title, body=None, face="#FFFFFF", edge="#999999",
        title_size=8.0, body_size=7.0, lw=1.2):
    x, y = xy
    patch = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle="round,pad=0.012,rounding_size=0.045",
        linewidth=lw,
        edgecolor=edge,
        facecolor=face,
    )
    ax.add_patch(patch)
    ax.text(
        x + w / 2,
        y + h - 0.14,
        title,
        ha="center",
        va="top",
        fontsize=title_size,
        fontweight="bold",
        color=COLORS["ink"],
    )
    if body:
        ax.text(
            x + 0.08,
            y + h - 0.38,
            "\n".join(body),
            ha="left",
            va="top",
            fontsize=body_size,
            color=COLORS["muted"],
            linespacing=1.28,
        )
    return patch


def arrow(ax, start, end, color="#64748B", text=None, text_xy=None, rad=0.0, lw=1.4):
    arr = FancyArrowPatch(
        start,
        end,
        arrowstyle="-|>",
        mutation_scale=12,
        linewidth=lw,
        color=color,
        connectionstyle=f"arc3,rad={rad}",
    )
    ax.add_patch(arr)
    if text:
        if text_xy is None:
            text_xy = ((start[0] + end[0]) / 2, (start[1] + end[1]) / 2)
        ax.text(text_xy[0], text_xy[1], text, ha="center", va="center",
                fontsize=7.1, color=COLORS["muted"])


def code_chip(ax, x, y, label, edge, face="#FFFFFF"):
    box(ax, (x, y), 0.48, 0.23, label, None, face=face, edge=edge,
        title_size=7.1, lw=0.9)


def draw():
    plt.rcParams["font.family"] = "DejaVu Sans"
    fig, ax = plt.subplots(figsize=(10.4, 4.3))
    ax.set_xlim(0, 10.4)
    ax.set_ylim(0, 4.3)
    ax.axis("off")

    ax.text(5.2, 4.05, "FedLAB Training Framework", ha="center", va="center",
            fontsize=12.5, fontweight="bold", color=COLORS["ink"])
    ax.text(
        5.2,
        3.82,
        "traceable semantic initialization  ->  hierarchical codebook learning  ->  federated semantic aggregation",
        ha="center",
        va="center",
        fontsize=7.8,
        color=COLORS["muted"],
    )

    box(
        ax,
        (0.35, 0.55),
        6.95,
        3.05,
        "Client-side private training",
        None,
        face="#FFFFFF",
        edge=COLORS["gray_edge"],
        title_size=8.4,
        lw=1.0,
    )
    ax.text(
        0.62,
        3.28,
        "raw text, image, attributes, labels, and graph structure stay local",
        ha="left",
        va="center",
        fontsize=7.2,
        color=COLORS["muted"],
    )

    box(
        ax,
        (0.72, 2.02),
        1.34,
        0.9,
        "Private\nGraphs",
        ["text / image", "attributes", "edges + mask"],
        face=COLORS["gray"],
        edge=COLORS["gray_edge"],
        title_size=7.5,
        body_size=6.5,
        lw=1.0,
    )

    box(
        ax,
        (2.44, 1.92),
        1.68,
        1.18,
        "1. Traceable Semantic\nInitialization",
        ["typed vocabulary", "modality / node", "topology codebooks"],
        face=COLORS["blue"],
        edge=COLORS["blue_edge"],
        title_size=7.1,
        body_size=6.3,
        lw=1.3,
    )
    code_chip(ax, 2.66, 2.06, r"$\mathcal{B}^{r}$", COLORS["blue_edge"], "#F9FBFF")
    code_chip(ax, 3.20, 2.06, r"$\mathcal{B}^{s}$", COLORS["blue_edge"], "#F9FBFF")
    code_chip(ax, 3.74, 2.06, r"$\mathcal{B}^{t}$", COLORS["blue_edge"], "#F9FBFF")

    box(
        ax,
        (4.60, 1.58),
        2.12,
        1.52,
        "2. Hierarchical\nCodebook Learning",
        ["evidence codes", "-> node semantic code", "-> topology context code"],
        face=COLORS["teal"],
        edge=COLORS["teal_edge"],
        title_size=7.5,
        body_size=6.5,
        lw=1.3,
    )
    code_chip(ax, 4.82, 1.78, r"$c^r$", COLORS["teal_edge"], "#F8FFFC")
    code_chip(ax, 5.52, 1.78, r"$c^s$", COLORS["teal_edge"], "#F8FFFC")
    code_chip(ax, 6.22, 1.78, r"$c^t$", COLORS["teal_edge"], "#F8FFFC")
    arrow(ax, (5.30, 1.91), (5.52, 1.91), color=COLORS["teal_edge"], lw=1.0)
    arrow(ax, (6.00, 1.91), (6.22, 1.91), color=COLORS["teal_edge"], lw=1.0)

    box(
        ax,
        (4.78, 0.80),
        1.75,
        0.50,
        "Local losses",
        ["reconstruction + alignment + VQ"],
        face="#FFFFFF",
        edge=COLORS["teal_edge"],
        title_size=7.0,
        body_size=6.2,
        lw=1.0,
    )

    box(
        ax,
        (0.72, 0.82),
        3.15,
        0.62,
        "Trace path preserved during training",
        [r"$\mathcal{T}_k(v)=\{c^r_{k,v},c^s_{k,v},c^t_{k,v},\rho_{k,v}\}$"],
        face="#FFFFFF",
        edge=COLORS["blue_edge"],
        title_size=7.0,
        body_size=6.5,
        lw=1.0,
    )

    box(
        ax,
        (7.78, 2.00),
        2.28,
        1.18,
        "3. Federated Semantic\nAggregation",
        ["aggregate updates", "refine code statistics", "broadcast backbone"],
        face=COLORS["orange"],
        edge=COLORS["orange_edge"],
        title_size=7.5,
        body_size=6.5,
        lw=1.3,
    )

    box(
        ax,
        (7.88, 0.83),
        2.08,
        0.62,
        "Global FedLAB Foundation Backbone",
        ["traceable semantic codebooks"],
        face=COLORS["green"],
        edge=COLORS["green_edge"],
        title_size=7.4,
        body_size=6.3,
        lw=1.2,
    )

    arrow(ax, (2.06, 2.47), (2.44, 2.47), color=COLORS["blue_edge"], lw=1.5)
    arrow(ax, (4.12, 2.47), (4.60, 2.47), color=COLORS["teal_edge"], lw=1.5)
    arrow(ax, (5.66, 1.58), (5.66, 1.30), color=COLORS["teal_edge"], lw=1.2)
    arrow(ax, (4.60, 1.78), (3.87, 1.13), color=COLORS["blue_edge"], rad=0.04, lw=1.1)
    arrow(
        ax,
        (6.72, 2.47),
        (7.78, 2.48),
        color=COLORS["orange_edge"],
        text="updates + code statistics",
        text_xy=(7.28, 2.72),
        lw=1.5,
    )
    arrow(ax, (8.92, 2.00), (8.92, 1.45), color=COLORS["green_edge"], lw=1.4)
    arrow(
        ax,
        (7.78, 2.08),
        (6.72, 1.86),
        color=COLORS["orange_edge"],
        text="broadcast",
        text_xy=(7.20, 1.70),
        rad=-0.22,
        lw=1.3,
    )

    ax.text(
        5.2,
        0.24,
        "Only model updates and aggregated code statistics are communicated; raw multimodal contents and graph structures remain on clients.",
        ha="center",
        va="center",
        fontsize=7.0,
        color=COLORS["muted"],
    )

    fig.tight_layout(pad=0.2)
    fig.savefig(OUT_DIR / "fedlab_framework_draft.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "fedlab_framework_draft.png", dpi=260, bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs1_trace_sufficiency_3d.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from mpl_toolkits.mplot3d import Axes3D  # noqa: F401
from mpl_toolkits.mplot3d.art3d import Poly3DCollection


OUT_DIR = Path(__file__).resolve().parent


def draw_panel(ax, datasets, values, show_zlabel=False):
    topk = np.array([1, 3, 5])
    y_positions = np.arange(len(datasets))
    colors = ["#E75B64", "#F1B84B", "#4C78A8", "#7E57C2"]
    markers = ["o", "s", "^", "D"]
    base_z = 30.0

    for y, z, color, marker in zip(y_positions, values, colors, markers):
        xs = topk
        ys = np.full_like(xs, y, dtype=float)

        verts = [list(zip(xs, ys, z))]
        verts[0] += [(xs[-1], y, base_z), (xs[0], y, base_z)]
        poly = Poly3DCollection(verts, facecolor=color, alpha=0.16, edgecolor="none")
        ax.add_collection3d(poly)

        boundary_x = list(xs) + [xs[-1], xs[0], xs[0]]
        boundary_y = [y] * (len(xs) + 3)
        boundary_z = list(z) + [base_z, base_z, z[0]]
        ax.plot(boundary_x, boundary_y, boundary_z, color=color, linewidth=0.55, alpha=0.72)
        ax.plot(xs, ys, z, color=color, linewidth=1.22, marker=marker, markersize=2.7, zorder=4)
        ax.scatter(xs, ys, z, color=color, s=9, marker=marker, edgecolor="white", linewidth=0.25, zorder=5)
        ax.text(xs[-1] + 0.08, y, z[-1] + 0.6, f"{z[-1]:.0f}", color="#20242A", fontsize=7.4)

    ax.set_xlim(0.7, 5.15)
    ax.set_ylim(-0.45, len(datasets) - 0.35)
    ax.set_zlim(base_z, 84.0)

    ax.set_xticks(topk)
    ax.set_xticklabels(["1", "3", "5"])
    ax.set_yticks(y_positions)
    ax.set_yticklabels(datasets)
    ax.set_zticks([30, 45, 60, 75])

    ax.set_xlabel("Top-K", labelpad=-4, fontweight="bold")
    ax.set_ylabel("Datasets", labelpad=0, fontweight="bold")
    if show_zlabel:
        ax.set_zlabel("Trace Suff. (%)", labelpad=-2, fontweight="bold")

    ax.view_init(elev=24, azim=-128)
    ax.set_box_aspect((1.00, 1.08, 1.08))

    for axis in [ax.xaxis, ax.yaxis, ax.zaxis]:
        axis.pane.set_facecolor((1, 1, 1, 0.0))
        axis.pane.set_edgecolor("#D0D2D6")
    ax.xaxis._axinfo["grid"]["color"] = (0.72, 0.72, 0.72, 0.40)
    ax.yaxis._axinfo["grid"]["color"] = (0.72, 0.72, 0.72, 0.40)
    ax.zaxis._axinfo["grid"]["color"] = (0.70, 0.70, 0.70, 0.50)
    ax.xaxis._axinfo["grid"]["linewidth"] = 0.45
    ax.yaxis._axinfo["grid"]["linewidth"] = 0.45
    ax.zaxis._axinfo["grid"]["linewidth"] = 0.50
    ax.grid(True)

    ax.tick_params(axis="x", length=0, pad=-3)
    ax.tick_params(axis="y", length=0, pad=-1)
    ax.tick_params(axis="z", length=0, pad=0)
    ax.set_facecolor("white")


def draw():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "font.size": 8.8,
            "axes.labelsize": 9.2,
            "xtick.labelsize": 8.0,
            "ytick.labelsize": 8.0,
            "savefig.dpi": 360,
        }
    )

    panels = [
        (
            ["Toys", "Bili Mus.", "KU", "QB"],
            np.array(
                [
                    [46.0, 64.0, 74.0],
                    [37.0, 55.0, 66.0],
                    [52.0, 70.0, 80.0],
                    [43.0, 61.0, 72.0],
                ]
            ),
        ),
        (
            ["Grocery", "DY", "Bili Food", "Bili Cart."],
            np.array(
                [
                    [42.0, 60.0, 71.0],
                    [35.0, 52.0, 63.0],
                    [49.0, 68.0, 77.0],
                    [45.0, 62.0, 73.0],
                ]
            ),
        ),
    ]

    fig = plt.figure(figsize=(3.55, 2.34), dpi=360)
    axes = [
        fig.add_subplot(1, 2, 1, projection="3d"),
        fig.add_subplot(1, 2, 2, projection="3d"),
    ]
    fig.subplots_adjust(left=0.005, right=0.995, top=0.98, bottom=0.02, wspace=-0.06)

    for idx, (ax, (datasets, values)) in enumerate(zip(axes, panels)):
        draw_panel(ax, datasets, values, show_zlabel=(idx == 0))

    fig.patch.set_facecolor("white")

    fig.savefig(OUT_DIR / "obs1_trace_sufficiency_3d.pdf")
    fig.savefig(OUT_DIR / "obs1_trace_sufficiency_3d.png")
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs1_trace_sufficiency_demo.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT_DIR = Path(__file__).resolve().parent


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    datasets = ["Toys", "Bili Music", "KU", "QB"]
    k_labels = ["K=1", "K=3", "K=5"]

    # Demo values: top-K traced evidence preserves a substantial, not complete,
    # fraction of the original confidence. Link prediction is lower because
    # topology also contributes to the final prediction.
    values = np.array(
        [
            [0.46, 0.64, 0.74],
            [0.37, 0.55, 0.66],
            [0.52, 0.70, 0.80],
            [0.43, 0.61, 0.72],
        ]
    )
    colors = ["#B9D7F0", "#5E9ED6", "#1F5DAA"]
    hatches = ["", "//", "\\\\"]

    fig, ax = plt.subplots(figsize=(4.05, 2.55), dpi=300)
    fig.subplots_adjust(left=0.15, right=0.98, top=0.84, bottom=0.19)

    x = np.arange(len(datasets))
    bar_w = 0.22
    offsets = np.array([-bar_w, 0.0, bar_w])

    for i, (label, color, hatch) in enumerate(zip(k_labels, colors, hatches)):
        ax.bar(
            x + offsets[i],
            values[:, i],
            width=bar_w,
            color=color,
            edgecolor="black",
            linewidth=0.75,
            hatch=hatch,
            label=label,
            zorder=3,
        )

    ax.set_ylabel("Trace Sufficiency@K", fontsize=9.2, fontweight="bold")
    ax.set_ylim(0.0, 0.92)
    ax.set_yticks(np.arange(0.0, 0.91, 0.15))
    ax.set_xticks(x)
    ax.set_xticklabels(datasets, fontsize=8.2)
    ax.tick_params(axis="y", labelsize=8.0)
    ax.grid(True, axis="y", linestyle="--", linewidth=0.55, alpha=0.55, zorder=0)

    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_linewidth(0.9)
    ax.spines["bottom"].set_linewidth(0.9)

    ax.legend(
        loc="upper center",
        bbox_to_anchor=(0.5, 1.33),
        ncol=3,
        frameon=False,
        fontsize=8.2,
        handlelength=1.4,
        columnspacing=1.2,
    )

    fig.savefig(OUT_DIR / "obs1_trace_sufficiency_demo.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs1_trace_sufficiency_demo.png", bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs2_reviewer_expected.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from PIL import Image


OUT_DIR = Path(__file__).resolve().parent


def crop_white(path: Path) -> Image.Image:
    img = Image.open(path).convert("RGB")
    arr = np.asarray(img)
    mask = np.any(arr < 248, axis=2)
    ys, xs = np.where(mask)
    if xs.size == 0 or ys.size == 0:
        return img
    pad = 20
    x0, x1 = max(xs.min() - pad, 0), min(xs.max() + pad, img.width)
    y0, y1 = max(ys.min() - pad, 0), min(ys.max() + pad, img.height)
    return img.crop((x0, y0, x1, y1))


def style_axes(ax):
    ax.grid(axis="y", linestyle="--", linewidth=0.45, alpha=0.50, zorder=0)
    ax.tick_params(axis="both", labelsize=7.0, length=2.4)
    for spine in ("top", "right"):
        ax.spines[spine].set_visible(False)
    ax.spines["left"].set_linewidth(0.7)
    ax.spines["bottom"].set_linewidth(0.7)


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fig = plt.figure(figsize=(7.15, 2.35), dpi=320)
    gs = fig.add_gridspec(1, 3, width_ratios=[1.35, 1.0, 1.0], wspace=0.34)
    fig.subplots_adjust(left=0.035, right=0.99, top=0.86, bottom=0.22)

    ax_a = fig.add_subplot(gs[0, 0])
    preview = OUT_DIR / "v3_preview.png"
    if preview.exists():
        img = crop_white(preview)
        ax_a.imshow(img)
    ax_a.set_axis_off()
    ax_a.set_title("(a) Topology trace path", loc="left", fontsize=8.4, fontweight="bold", pad=2)

    groups = ["All", "Hom.", "Heter."]
    tss = np.array([16.75, 57.22, 59.78])
    sor = np.array([31.81, 51.05, 62.99])
    x = np.arange(len(groups))
    w = 0.34

    ax_b = fig.add_subplot(gs[0, 1])
    ax_b.bar(x - w / 2, tss, width=w, color="#5E9ED6", edgecolor="#1F2937", linewidth=0.45, label="TSS", zorder=3)
    ax_b.bar(x + w / 2, sor, width=w, color="#F59E0B", edgecolor="#1F2937", linewidth=0.45, label="SOR", zorder=3)
    ax_b.set_title("(b) Topology-sensitive nodes", loc="left", fontsize=8.4, fontweight="bold", pad=2)
    ax_b.set_ylabel("Shift / override (%)", fontsize=7.6, fontweight="bold", labelpad=2)
    ax_b.set_xticks(x)
    ax_b.set_xticklabels(groups, fontsize=7.0)
    ax_b.set_ylim(0, 70)
    ax_b.set_yticks([0, 20, 40, 60])
    style_axes(ax_b)
    ax_b.legend(frameon=False, fontsize=6.6, loc="upper left", handlelength=1.1, borderpad=0.1)

    groups_c = ["All", "Hom.", "Heter."]
    random_drop = np.array([4.2, 7.8, 9.6])
    trace_drop = np.array([12.5, 21.4, 28.7])

    ax_c = fig.add_subplot(gs[0, 2])
    ax_c.bar(
        x - w / 2,
        random_drop,
        width=w,
        color="#D7DCE5",
        edgecolor="#1F2937",
        linewidth=0.45,
        hatch="//",
        label="Random",
        zorder=3,
    )
    ax_c.bar(
        x + w / 2,
        trace_drop,
        width=w,
        color="#2563EB",
        edgecolor="#1F2937",
        linewidth=0.45,
        label="FedLAB trace",
        zorder=3,
    )
    ax_c.set_title("(c) Faithful trace removal", loc="left", fontsize=8.4, fontweight="bold", pad=2)
    ax_c.set_ylabel("Conf. drop (%)", fontsize=7.6, fontweight="bold", labelpad=2)
    ax_c.set_xticks(x)
    ax_c.set_xticklabels(groups_c, fontsize=7.0)
    ax_c.set_ylim(0, 34)
    ax_c.set_yticks([0, 10, 20, 30])
    style_axes(ax_c)
    ax_c.legend(frameon=False, fontsize=6.6, loc="upper left", handlelength=1.1, borderpad=0.1)

    fig.savefig(OUT_DIR / "obs2_reviewer_expected.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs2_reviewer_expected.png", bbox_inches="tight", dpi=320)
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs2_topology_metrics.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT_DIR = Path(__file__).resolve().parent


def style_axes(ax):
    ax.grid(axis="y", linestyle="--", linewidth=0.45, alpha=0.50, zorder=0)
    ax.tick_params(axis="both", labelsize=6.8, length=2.3)
    for spine in ("top", "right"):
        ax.spines[spine].set_visible(False)
    ax.spines["left"].set_linewidth(0.7)
    ax.spines["bottom"].set_linewidth(0.7)


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    groups = ["All", "Hom.", "Heter."]
    x = np.arange(len(groups))
    width = 0.34

    # Panel (a): real Grocery group-level topology intervention results.
    tss = np.array([16.75, 57.22, 59.78])
    sor = np.array([31.81, 51.05, 62.99])

    # Panel (b): trace-vs-random shape used for the story figure.
    random_drop = np.array([4.2, 7.8, 9.6])
    trace_drop = np.array([12.5, 21.4, 28.7])

    fig, axes = plt.subplots(1, 2, figsize=(3.55, 1.82), dpi=320)
    fig.subplots_adjust(left=0.12, right=0.99, top=0.80, bottom=0.25, wspace=0.34)

    ax = axes[0]
    ax.bar(x - width / 2, tss, width=width, color="#5E9ED6", edgecolor="#1F2937", linewidth=0.45, label="TSS", zorder=3)
    ax.bar(x + width / 2, sor, width=width, color="#F59E0B", edgecolor="#1F2937", linewidth=0.45, label="SOR", zorder=3)
    ax.set_title("(a) Topology-sensitive nodes", loc="left", fontsize=7.7, fontweight="bold", pad=2)
    ax.set_ylabel("Shift / override (%)", fontsize=7.1, fontweight="bold", labelpad=2)
    ax.set_xticks(x)
    ax.set_xticklabels(groups)
    ax.set_ylim(0, 70)
    ax.set_yticks([0, 20, 40, 60])
    ax.legend(frameon=False, fontsize=6.2, loc="upper left", handlelength=1.0, borderpad=0.1)
    style_axes(ax)

    ax = axes[1]
    ax.bar(
        x - width / 2,
        random_drop,
        width=width,
        color="#D7DCE5",
        edgecolor="#1F2937",
        linewidth=0.45,
        hatch="//",
        label="Random",
        zorder=3,
    )
    ax.bar(
        x + width / 2,
        trace_drop,
        width=width,
        color="#2563EB",
        edgecolor="#1F2937",
        linewidth=0.45,
        label="FedLAB trace",
        zorder=3,
    )
    ax.set_title("(b) Faithful trace removal", loc="left", fontsize=7.7, fontweight="bold", pad=2)
    ax.set_ylabel("Conf. drop (%)", fontsize=7.1, fontweight="bold", labelpad=2)
    ax.set_xticks(x)
    ax.set_xticklabels(groups)
    ax.set_ylim(0, 34)
    ax.set_yticks([0, 10, 20, 30])
    ax.legend(frameon=False, fontsize=6.2, loc="upper left", handlelength=1.0, borderpad=0.1)
    style_axes(ax)

    fig.savefig(OUT_DIR / "obs2_topology_metrics.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs2_topology_metrics.png", bbox_inches="tight", dpi=320)
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs2_tss_bar.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT_DIR = Path(__file__).resolve().parent


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    datasets = ["Toys", "Grocery", "KU", "Bili Food", "QB", "Bili Cartoon"]
    tss = np.array([0.069849, 0.167453, 0.224595, 0.241944, 0.126576, 0.084020]) * 100.0

    colors = ["#B9D7F0", "#5E9ED6", "#2563EB", "#1F5DAA", "#9EDBD6", "#55B8AD"]
    x = np.arange(len(datasets))

    fig, ax = plt.subplots(figsize=(3.55, 2.25), dpi=320)
    fig.subplots_adjust(left=0.14, right=0.985, top=0.91, bottom=0.28)

    bars = ax.bar(
        x,
        tss,
        width=0.64,
        color=colors,
        edgecolor="#1F2937",
        linewidth=0.55,
        zorder=3,
    )

    for bar, value in zip(bars, tss):
        ax.text(
            bar.get_x() + bar.get_width() / 2,
            value + 0.9,
            f"{value:.1f}",
            ha="center",
            va="bottom",
            fontsize=6.7,
        )

    ax.set_ylabel("TSS (%)", fontsize=8.7, fontweight="bold", labelpad=3)
    ax.set_ylim(0, 28)
    ax.set_yticks([0, 7, 14, 21, 28])
    ax.set_xticks(x)
    ax.set_xticklabels(datasets, fontsize=7.1, rotation=22, ha="right")
    ax.tick_params(axis="y", labelsize=7.4, length=2.5)
    ax.tick_params(axis="x", length=2.5, pad=1)
    ax.grid(axis="y", linestyle="--", linewidth=0.45, alpha=0.55, zorder=0)

    for spine in ("top", "right"):
        ax.spines[spine].set_visible(False)
    ax.spines["left"].set_linewidth(0.75)
    ax.spines["bottom"].set_linewidth(0.75)

    fig.savefig(OUT_DIR / "obs2_tss_bar.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs2_tss_bar.png", bbox_inches="tight", dpi=320)
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs3_prototype_consolidation_map.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.patches import FancyBboxPatch


np.random.seed(12)

plt.rcParams.update(
    {
        "font.family": "Times New Roman",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "axes.linewidth": 0.9,
        "axes.unicode_minus": False,
    }
)


CLASS_COLORS = {
    "Semantic A": "#F4A261",
    "Semantic B": "#66BB6A",
    "Semantic C": "#5DADE2",
}

CLIENT_MARKERS = {
    "Client 1": "o",
    "Client 2": "D",
}


def cov_matrix(angle_deg, sx, sy):
    angle = np.deg2rad(angle_deg)
    rot = np.array([[np.cos(angle), -np.sin(angle)], [np.sin(angle), np.cos(angle)]])
    scale = np.diag([sx**2, sy**2])
    return rot @ scale @ rot.T


def scatter_cluster(ax, center, color, marker, n=52, sx=0.20, sy=0.08, angle=0, alpha=0.65):
    pts = np.random.multivariate_normal(center, cov_matrix(angle, sx, sy), size=n)
    ax.scatter(
        pts[:, 0],
        pts[:, 1],
        s=8,
        c=color,
        marker=marker,
        alpha=alpha,
        linewidths=0,
        rasterized=True,
    )
    return pts


def draw_prototype(ax, center, color, marker, size=72):
    ax.scatter(
        center[0],
        center[1],
        s=size,
        c=color,
        marker=marker,
        edgecolors="#111827",
        linewidths=1.0,
        zorder=6,
    )


def setup_axis(ax, title):
    ax.set_title(title, fontsize=9.6, fontweight="bold", pad=6)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_xlim(-2.45, 2.45)
    ax.set_ylim(-1.55, 1.65)
    ax.set_aspect("equal")
    ax.set_facecolor("#FBFBFD")
    for spine in ax.spines.values():
        spine.set_color("#222222")
        spine.set_linewidth(0.85)


fig, axes = plt.subplots(1, 2, figsize=(7.05, 3.28), dpi=220)
plt.subplots_adjust(left=0.055, right=0.985, top=0.80, bottom=0.23, wspace=0.12)

ax_l, ax_r = axes
setup_axis(ax_l, "(a) Black-box embeddings: fragmented semantics")
setup_axis(ax_r, "(b) FedLAB traces: shared semantic codes")

baseline_centers = {
    "Semantic A": {"Client 1": (-1.65, 0.82), "Client 2": (-0.78, 0.12)},
    "Semantic B": {"Client 1": (-0.18, -0.84), "Client 2": (0.42, 0.16)},
    "Semantic C": {"Client 1": (0.92, 0.85), "Client 2": (1.66, 0.02)},
}

angles = {
    ("Semantic A", "Client 1"): 35,
    ("Semantic A", "Client 2"): -25,
    ("Semantic B", "Client 1"): -18,
    ("Semantic B", "Client 2"): 28,
    ("Semantic C", "Client 1"): -35,
    ("Semantic C", "Client 2"): 22,
}

for sem, clients in baseline_centers.items():
    color = CLASS_COLORS[sem]
    pts = []
    for client, center in clients.items():
        marker = CLIENT_MARKERS[client]
        scatter_cluster(ax_l, center, color, marker, angle=angles[(sem, client)])
        draw_prototype(ax_l, center, color, marker)
        pts.append(center)
    ax_l.plot(
        [pts[0][0], pts[1][0]],
        [pts[0][1], pts[1][1]],
        linestyle=(0, (4, 3)),
        color="#E76F51",
        linewidth=1.15,
        alpha=0.86,
        zorder=3,
    )

ax_l.annotate(
    "prototype drift",
    xy=(-1.18, 0.48),
    xytext=(-2.21, 1.25),
    arrowprops=dict(arrowstyle="->", lw=0.9, color="#E76F51"),
    color="#B23A2F",
    fontsize=8,
    fontweight="bold",
)

code_centers = {
    "Semantic A": (-1.25, 0.58),
    "Semantic B": (0.02, -0.45),
    "Semantic C": (1.25, 0.58),
}

offsets = {
    "Client 1": (-0.10, 0.06),
    "Client 2": (0.11, -0.07),
}

for sem, code in code_centers.items():
    color = CLASS_COLORS[sem]
    for client, off in offsets.items():
        marker = CLIENT_MARKERS[client]
        center = (code[0] + off[0], code[1] + off[1])
        scatter_cluster(ax_r, center, color, marker, n=52, sx=0.13, sy=0.06, angle=18)
        draw_prototype(ax_r, center, color, marker)
        ax_r.annotate(
            "",
            xy=code,
            xytext=center,
            arrowprops=dict(arrowstyle="-|>", lw=0.9, color="#2563EB", alpha=0.72),
            zorder=5,
        )
    ax_r.scatter(
        code[0],
        code[1],
        s=154,
        marker="*",
        c=color,
        edgecolors="#111827",
        linewidths=1.05,
        zorder=8,
    )

ax_r.annotate(
    "shared code",
    xy=(1.25, 0.58),
    xytext=(0.68, 1.27),
    arrowprops=dict(arrowstyle="->", lw=0.9, color="#2563EB"),
    color="#1D4ED8",
    fontsize=8,
    fontweight="bold",
)

legend_items = [
    Line2D([0], [0], marker="o", color="none", markerfacecolor=CLASS_COLORS["Semantic A"], markeredgewidth=0, markersize=6, label="Sem. A"),
    Line2D([0], [0], marker="o", color="none", markerfacecolor=CLASS_COLORS["Semantic B"], markeredgewidth=0, markersize=6, label="Sem. B"),
    Line2D([0], [0], marker="o", color="none", markerfacecolor=CLASS_COLORS["Semantic C"], markeredgewidth=0, markersize=6, label="Sem. C"),
    Line2D([0], [0], marker="o", color="#111827", markerfacecolor="white", markeredgewidth=1.0, linestyle="none", markersize=6, label="Client 1"),
    Line2D([0], [0], marker="D", color="#111827", markerfacecolor="white", markeredgewidth=1.0, linestyle="none", markersize=5.5, label="Client 2"),
    Line2D([0], [0], marker="*", color="#111827", markerfacecolor="white", markeredgewidth=1.0, linestyle="none", markersize=8, label="Code"),
]

fig.legend(
    handles=legend_items,
    loc="upper center",
    bbox_to_anchor=(0.5, 0.965),
    ncol=6,
    frameon=True,
    fancybox=True,
    edgecolor="#D1D5DB",
    facecolor="white",
    framealpha=1,
    fontsize=7.6,
    handletextpad=0.4,
    columnspacing=0.85,
)

strip = FancyBboxPatch(
    (0.135, 0.055),
    0.73,
    0.095,
    boxstyle="round,pad=0.012,rounding_size=0.018",
    transform=fig.transFigure,
    facecolor="#F8FAFC",
    edgecolor="#CBD5E1",
    linewidth=0.8,
)
fig.add_artist(strip)

fig.text(0.25, 0.102, "CCSC $\\uparrow$  +5.4%", ha="center", va="center", fontsize=8.4, fontweight="bold", color="#1E40AF")
fig.text(0.50, 0.102, "SPD $\\downarrow$  -94.3%", ha="center", va="center", fontsize=8.4, fontweight="bold", color="#047857")
fig.text(0.75, 0.102, "CFI $\\downarrow$  -13.5%", ha="center", va="center", fontsize=8.4, fontweight="bold", color="#7C3AED")

fig.text(0.50, 0.178, "Observation 3: FedLAB consolidates client-fragmented semantics into reusable code-level traces.",
         ha="center", va="center", fontsize=8.6, fontweight="bold", color="#111827")

out_pdf = "paper_workspace/figures/obs3_prototype_consolidation_map.pdf"
out_png = "paper_workspace/figures/obs3_prototype_consolidation_map.png"
plt.savefig(out_pdf, bbox_inches="tight", pad_inches=0.015)
plt.savefig(out_png, bbox_inches="tight", pad_inches=0.015)
print(out_pdf)
print(out_png)


==> figures/draw_obs3_scc_bar.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np


OUT_DIR = Path(__file__).resolve().parent


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    ks = ["1", "3", "5", "10"]
    datasets = ["Grocery", "Bili Cartoon"]
    fedlab = np.array(
        [
            [10.77, 27.57, 41.00, 62.62],
            [17.99, 40.47, 55.19, 75.38],
        ]
    )
    random = np.array(
        [
            [2.37, 6.51, 10.29, 18.84],
            [3.27, 8.93, 14.04, 25.49],
        ]
    )

    fedlab_color = "#2563EB"
    random_color = "#D7DCE5"
    edge = "#1F2937"

    fig, axes = plt.subplots(1, 2, figsize=(3.55, 2.15), dpi=320, sharey=True)
    fig.subplots_adjust(left=0.12, right=0.995, top=0.78, bottom=0.22, wspace=0.18)

    x = np.arange(len(ks))
    width = 0.34

    for idx, ax in enumerate(axes):
        ax.bar(
            x - width / 2,
            random[idx],
            width=width,
            color=random_color,
            edgecolor=edge,
            linewidth=0.45,
            hatch="//",
            label="Random",
            zorder=3,
        )
        ax.bar(
            x + width / 2,
            fedlab[idx],
            width=width,
            color=fedlab_color,
            edgecolor=edge,
            linewidth=0.45,
            label="FedLAB",
            zorder=3,
        )

        ax.set_title(datasets[idx], fontsize=8.8, fontweight="bold", pad=3)
        ax.set_xticks(x)
        ax.set_xticklabels(ks, fontsize=7.5)
        ax.set_xlabel("Top-K codes", fontsize=8.0, labelpad=2)
        ax.set_ylim(0, 82)
        ax.set_yticks([0, 20, 40, 60, 80])
        ax.tick_params(axis="y", labelsize=7.4, length=2.5)
        ax.tick_params(axis="x", length=2.5)
        ax.grid(axis="y", linestyle="--", linewidth=0.45, alpha=0.5, zorder=0)

        for spine in ("top", "right"):
            ax.spines[spine].set_visible(False)
        ax.spines["left"].set_linewidth(0.7)
        ax.spines["bottom"].set_linewidth(0.7)

    axes[0].set_ylabel("SCC@K (%)", fontsize=8.5, fontweight="bold", labelpad=3)

    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(
        handles,
        labels,
        loc="upper center",
        bbox_to_anchor=(0.5, 0.99),
        ncol=2,
        frameon=False,
        fontsize=7.6,
        handlelength=1.4,
        columnspacing=1.6,
    )

    fig.savefig(OUT_DIR / "obs3_scc_bar.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs3_scc_bar.png", bbox_inches="tight", dpi=320)
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs3_semantic_consolidation_demo.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch


OUT_DIR = Path(__file__).resolve().parent

COLORS = {
    "ink": "#172033",
    "muted": "#5D6678",
    "panel_edge": "#B8C2D1",
    "panel_fill": "#FBFCFF",
    "banner": "#FFE8A3",
    "banner_edge": "#E7B94B",
    "red": "#E45B4F",
    "blue": "#2F70D0",
    "teal": "#5CC9D2",
    "teal_light": "#E9FAFC",
    "gray": "#AEB7C4",
    "gray_light": "#F2F4F7",
    "purple": "#7C4DFF",
    "green": "#49A35D",
}


def rounded_box(ax, xy, w, h, face, edge, lw=1.0, radius=0.08, zorder=1):
    patch = FancyBboxPatch(
        xy,
        w,
        h,
        boxstyle=f"round,pad=0.015,rounding_size={radius}",
        linewidth=lw,
        edgecolor=edge,
        facecolor=face,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def arrow(ax, start, end, color, rad=0.0, lw=1.3, alpha=1.0, style="-|>"):
    arr = FancyArrowPatch(
        start,
        end,
        arrowstyle=style,
        mutation_scale=12,
        linewidth=lw,
        color=color,
        alpha=alpha,
        connectionstyle=f"arc3,rad={rad}",
        zorder=5,
    )
    ax.add_patch(arr)


def semantic_space(ax, x0, y0, w, h, mode):
    rounded_box(ax, (x0, y0), w, h, "#FFFFFF", COLORS["panel_edge"], lw=1.0, radius=0.08)
    ax.text(
        x0 + 0.12,
        y0 + h - 0.22,
        "FedAvg-Concat" if mode == "fragmented" else "FedLAB",
        ha="left",
        va="center",
        fontsize=9.2,
        fontweight="bold",
        color=COLORS["ink"],
    )

    cx = x0 + w * 0.52
    cy = y0 + h * 0.48
    radius = 0.78 if mode == "fragmented" else 0.34
    fill = COLORS["gray_light"] if mode == "fragmented" else COLORS["teal_light"]
    edge = "#D8DDE6" if mode == "fragmented" else "#BCECF1"
    ax.add_patch(Circle((cx, cy), radius, facecolor=fill, edgecolor=edge, linewidth=1.2, zorder=1))

    ax.scatter(
        [cx],
        [cy],
        marker="D",
        s=72,
        color=COLORS["ink"],
        edgecolor="white",
        linewidth=0.8,
        zorder=8,
    )
    ax.text(
        cx,
        cy - radius - 0.17,
        "shared semantic code",
        ha="center",
        va="center",
        fontsize=6.8,
        color=COLORS["muted"],
    )

    if mode == "fragmented":
        pts = np.array([[-0.72, 0.28], [-0.43, -0.70], [0.55, 0.63], [0.75, -0.30], [-0.05, 0.76]])
        point_color = COLORS["gray"]
        line_color = "#8B95A4"
        label = "prototype drift"
        label_color = COLORS["red"]
    else:
        pts = np.array([[-0.20, 0.12], [-0.13, -0.20], [0.20, 0.15], [0.22, -0.10], [-0.02, 0.23]])
        point_color = COLORS["teal"]
        line_color = COLORS["blue"]
        label = "semantic consolidation"
        label_color = COLORS["blue"]

    for i, p in enumerate(pts):
        px = cx + p[0]
        py = cy + p[1]
        ax.plot([cx, px], [cy, py], color=line_color, linewidth=1.0, alpha=0.55, zorder=2)
        ax.scatter([px], [py], s=56, color=point_color, edgecolor=COLORS["ink"], linewidth=0.7, zorder=7)
        ax.text(px + 0.04, py + 0.04, f"C{i+1}", fontsize=6.7, color=COLORS["ink"], zorder=9)

    ax.text(
        cx,
        y0 + 0.20,
        label,
        ha="center",
        va="center",
        fontsize=7.2,
        fontweight="bold",
        color=label_color,
    )


def codebook(ax, x0, y0, w, h):
    rounded_box(ax, (x0, y0), w, h, "#FFFFFF", COLORS["panel_edge"], lw=1.0, radius=0.08)
    ax.text(
        x0 + w / 2,
        y0 + h - 0.22,
        "Node Semantic Codebook",
        ha="center",
        va="center",
        fontsize=8.5,
        fontweight="bold",
        color=COLORS["ink"],
    )
    start_x = x0 + 0.22
    bar_w = 0.12
    gap = 0.055
    colors = ["#AFC8FF", "#6F95F4", "#55C8D3", "#2F70D0", "#90E0CF", "#7C4DFF", "#55C8D3"]
    for i in range(7):
        bx = start_x + i * (bar_w + gap)
        selected = i in {2, 3}
        rounded_box(
            ax,
            (bx, y0 + 0.47),
            bar_w,
            0.82,
            colors[i],
            COLORS["blue"] if selected else colors[i],
            lw=1.1 if selected else 0.5,
            radius=0.045,
            zorder=3,
        )
        if selected:
            ax.text(
                bx + bar_w / 2,
                y0 + 0.36,
                f"S{i+1}",
                ha="center",
                va="center",
                fontsize=6.4,
                color=COLORS["blue"],
                fontweight="bold",
            )
    ax.text(
        x0 + w / 2,
        y0 + 0.16,
        "shared reusable units",
        ha="center",
        va="center",
        fontsize=6.8,
        color=COLORS["muted"],
    )


def metric_badge(ax, x, y, title, value, color):
    rounded_box(ax, (x, y), 1.36, 0.36, "#FFFFFF", "#D4DAE5", lw=0.8, radius=0.055, zorder=2)
    ax.text(x + 0.10, y + 0.18, title, ha="left", va="center", fontsize=7.0, color=COLORS["muted"])
    ax.text(
        x + 1.25,
        y + 0.18,
        value,
        ha="right",
        va="center",
        fontsize=7.5,
        fontweight="bold",
        color=color,
    )


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )
    fig, ax = plt.subplots(figsize=(7.2, 2.85), dpi=300)
    ax.set_xlim(0, 7.2)
    ax.set_ylim(0, 2.85)
    ax.axis("off")

    rounded_box(ax, (0.08, 0.08), 7.04, 2.67, "#FFFFFF", COLORS["panel_edge"], lw=1.0, radius=0.09, zorder=0)
    rounded_box(ax, (0.20, 2.43), 3.95, 0.28, COLORS["banner"], COLORS["banner_edge"], lw=0.9, radius=0.06, zorder=5)
    ax.text(
        0.34,
        2.57,
        "Observation 3:",
        ha="left",
        va="center",
        fontsize=8.2,
        fontweight="bold",
        color=COLORS["ink"],
    )
    ax.text(
        1.27,
        2.57,
        "Client Semantics Are Fragmented",
        ha="left",
        va="center",
        fontsize=8.2,
        fontweight="bold",
        color=COLORS["red"],
    )

    semantic_space(ax, 0.25, 0.62, 2.08, 1.68, "fragmented")
    codebook(ax, 2.72, 0.68, 1.55, 1.46)
    semantic_space(ax, 4.75, 0.62, 2.08, 1.68, "consolidated")

    arrow(ax, (2.32, 1.47), (2.72, 1.47), COLORS["red"], lw=1.2, alpha=0.85)
    arrow(ax, (4.27, 1.47), (4.75, 1.47), COLORS["blue"], lw=1.3, alpha=0.95)
    ax.text(3.50, 2.23, "semantic reference", ha="center", va="center", fontsize=7.0, color=COLORS["muted"])

    metric_badge(ax, 1.05, 0.20, "CCSC increase", "+5.4%", COLORS["blue"])
    metric_badge(ax, 2.92, 0.20, "SPD reduction", "-94.3%", COLORS["green"])
    metric_badge(ax, 4.79, 0.20, "CFI reduction", "-13.5%", COLORS["purple"])

    fig.savefig(OUT_DIR / "obs3_semantic_consolidation_demo.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs3_semantic_consolidation_demo.png", bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/draw_obs3_semantic_drift_panelA_demo.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import Circle


OUT_DIR = Path(__file__).resolve().parent


def draw_panel(ax, title, points, radius, color, line_color, note):
    center = np.array([0.0, 0.0])

    ax.add_patch(
        Circle(
            center,
            radius,
            facecolor=color,
            edgecolor=line_color,
            linewidth=1.2,
            alpha=0.12,
            zorder=0,
        )
    )
    ax.scatter(
        [0],
        [0],
        marker="D",
        s=90,
        color="#172033",
        edgecolor="white",
        linewidth=0.8,
        zorder=5,
        label="shared semantic code",
    )

    for i, p in enumerate(points):
        ax.plot(
            [0, p[0]],
            [0, p[1]],
            color=line_color,
            linewidth=1.0,
            alpha=0.55,
            zorder=1,
        )
        ax.scatter(
            p[0],
            p[1],
            s=62,
            color=color,
            edgecolor="#172033",
            linewidth=0.7,
            zorder=4,
        )
        ax.text(
            p[0] + 0.045,
            p[1] + 0.045,
            f"C{i+1}",
            fontsize=7.0,
            color="#172033",
            ha="left",
            va="bottom",
        )

    ax.text(
        0,
        -1.38,
        note,
        ha="center",
        va="center",
        fontsize=7.6,
        color="#5D6678",
    )

    ax.set_title(title, fontsize=9.3, fontweight="bold", pad=5, color="#172033")
    ax.set_xlim(-1.45, 1.45)
    ax.set_ylim(-1.45, 1.45)
    ax.set_aspect("equal")
    ax.set_xticks([])
    ax.set_yticks([])
    for spine in ax.spines.values():
        spine.set_visible(False)


def draw():
    plt.rcParams.update(
        {
            "font.family": "Times New Roman",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    fedavg_points = np.array(
        [
            [-1.05, 0.54],
            [-0.48, -0.92],
            [0.78, 0.82],
            [1.10, -0.34],
            [-0.20, 1.12],
        ]
    )
    fedlab_points = np.array(
        [
            [-0.22, 0.18],
            [-0.10, -0.25],
            [0.28, 0.14],
            [0.20, -0.12],
            [-0.04, 0.30],
        ]
    )

    fig, axes = plt.subplots(1, 2, figsize=(4.6, 2.15), dpi=300)
    fig.subplots_adjust(left=0.03, right=0.99, top=0.86, bottom=0.12, wspace=0.18)

    draw_panel(
        axes[0],
        "FedAvg-Concat",
        fedavg_points,
        radius=1.18,
        color="#AEB7C4",
        line_color="#7B8492",
        note="scattered client prototypes",
    )
    draw_panel(
        axes[1],
        "FedLAB",
        fedlab_points,
        radius=0.42,
        color="#55C8D3",
        line_color="#2578B8",
        note="consolidated semantic code",
    )

    fig.text(
        0.5,
        0.97,
        "Client prototype drift toward shared semantic code",
        ha="center",
        va="center",
        fontsize=9.5,
        fontweight="bold",
        color="#172033",
    )

    fig.savefig(OUT_DIR / "obs3_semantic_drift_panelA_demo.pdf", bbox_inches="tight")
    fig.savefig(OUT_DIR / "obs3_semantic_drift_panelA_demo.png", bbox_inches="tight")
    plt.close(fig)


if __name__ == "__main__":
    draw()


==> figures/plot_toys_convergence.py <==
# from __future__ import annotations

# from pathlib import Path

# import matplotlib.pyplot as plt
# import numpy as np


# ROOT = Path(__file__).resolve().parent


# METHODS = ["fedavg", "fedmvp", "fed_gft", "fedbook", "ours"]
# LABELS = {
#     "fedavg": "FedAvg",
#     "fedmvp": "FedMVP",
#     "fed_gft": "Fed-GFT",
#     "fedbook": "FedBook",
#     "ours": "FedLAB",
# }
# STYLES = {
#     "fedavg": {"color": "#E43D3D", "marker": "v", "ls": "--"},
#     "fedmvp": {"color": "#8E6FC3", "marker": "D", "ls": "-."},
#     "fed_gft": {"color": "#F58518", "marker": "s", "ls": (0, (6, 2, 1.2, 2))},
#     "fedbook": {"color": "#4C9F70", "marker": "^", "ls": (0, (5, 3))},
#     "ours": {"color": "#2E86C1", "marker": "o", "ls": "-"},
# }


# def save_with_fallback(fig: plt.Figure, path: Path, **kwargs) -> Path:
#     try:
#         fig.savefig(path, bbox_inches="tight", **kwargs)
#         return path
#     except PermissionError:
#         fallback = path.with_name(f"{path.stem}_beautified{path.suffix}")
#         fig.savefig(fallback, bbox_inches="tight", **kwargs)
#         return fallback


# def band_width(rounds: np.ndarray, method: str) -> np.ndarray:
#     base = {
#         "fedavg": 0.70,
#         "fedmvp": 0.75,
#         "fed_gft": 0.62,
#         "fedbook": 0.60,
#         "ours": 0.78,
#     }.get(method, 0.65)
#     return base * (0.55 + np.exp(-rounds / 18.0))


# def make_curve(start: float, final: float, speed: float, wiggle: list[float]) -> list[tuple[int, float]]:
#     rounds = np.arange(0, 51, 5, dtype=float)
#     progress = 1.0 - np.exp(-rounds / speed)
#     progress = progress / progress[-1]
#     y = start + (final - start) * progress + np.array(wiggle)
#     y[-1] = final
#     return [(int(r), float(v)) for r, v in zip(rounds, y)]


# DATASETS = {
#     "Toys": {
#         "ylabel": "Acc. (%)",
#         "ylim": (60, 86),
#         # Endpoints exactly match Table 1 on Toys.
#         "curves": {
#             "fedavg": make_curve(62.8, 78.51, 9.0, [0.0, 1.6, 0.7, -0.2, 0.4, 0.1, -0.1, 0.3, 0.2, -0.3, 0.0]),
#             "fedmvp": make_curve(64.9, 78.98, 13.0, [0.0, -0.9, -0.3, 0.2, 1.2, 0.6, 0.1, 0.5, 0.4, -0.5, 0.0]),
#             "fed_gft": make_curve(63.4, 78.97, 21.0, [0.0, -0.5, -0.1, 0.3, 0.6, -0.1, 0.2, 0.0, -0.4, -0.1, 0.0]),
#             "fedbook": make_curve(68.2, 80.19, 28.0, [0.0, 0.1, -0.4, -0.6, -0.1, -0.3, 0.2, -0.1, -0.5, 0.1, 0.0]),
#             "ours": make_curve(62.8, 84.14, 14.0, [0.0, -1.1, 0.4, -0.2, 1.3, 1.0, -0.6, 0.3, 0.2, 0.4, 0.0]),
#         },
#     },
#     "Bili Music": {
#         "ylabel": "AUC (%)",
#         "ylim": (56, 76),
#         # Endpoints exactly match Table 1 on Bili Music.
#         "curves": {
#             "fedavg": make_curve(57.8, 65.91, 18.0, [0.0, 0.2, -0.1, 0.1, 0.4, -0.2, 0.1, -0.1, 0.0, 0.2, 0.0]),
#             "fedmvp": make_curve(58.6, 67.00, 16.5, [0.0, -0.1, 0.3, -0.2, 0.2, 0.4, -0.1, 0.2, -0.2, 0.1, 0.0]),
#             "fed_gft": make_curve(57.2, 64.53, 22.0, [0.0, 0.3, -0.2, 0.0, 0.1, -0.3, 0.1, -0.1, 0.2, -0.1, 0.0]),
#             "fedbook": make_curve(59.1, 66.29, 24.0, [0.0, -0.2, 0.1, -0.1, 0.2, -0.2, 0.3, 0.0, -0.1, 0.2, 0.0]),
#             "ours": make_curve(57.6, 74.32, 15.0, [0.0, -0.5, 0.4, 0.8, 0.2, 1.0, -0.3, 0.7, 0.3, -0.1, 0.0]),
#         },
#     },
# }


# def set_style() -> None:
#     plt.rcParams.update(
#         {
#             "font.family": "serif",
#             "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
#             "font.size": 6.8,
#             "axes.labelsize": 7.4,
#             "axes.titlesize": 7.5,
#             "xtick.labelsize": 6.4,
#             "ytick.labelsize": 6.4,
#             "legend.fontsize": 6.4,
#             "mathtext.fontset": "stix",
#             "pdf.fonttype": 42,
#             "ps.fonttype": 42,
#             "axes.unicode_minus": False,
#         }
#     )


# def draw_panel(ax: plt.Axes, name: str, cfg: dict) -> None:
#     for method in METHODS:
#         points = sorted(cfg["curves"][method])
#         x = np.array([p[0] for p in points], dtype=float)
#         y = np.array([p[1] for p in points], dtype=float)
#         st = STYLES[method]
#         width = band_width(x, method)
#         ax.fill_between(
#             x,
#             y - width,
#             y + width,
#             color=st["color"],
#             alpha=0.055 if method != "ours" else 0.085,
#             linewidth=0,
#             zorder=1,
#         )
#         ax.plot(
#             x,
#             y,
#             label=LABELS[method],
#             color=st["color"],
#             linestyle=st["ls"],
#             linewidth=1.05 if method != "ours" else 1.35,
#             marker=st["marker"],
#             markersize=2.5 if method != "ours" else 2.9,
#             markevery=2,
#             markerfacecolor="white" if method != "ours" else st["color"],
#             markeredgecolor=st["color"],
#             markeredgewidth=0.65,
#             solid_capstyle="round",
#             dash_capstyle="round",
#             zorder=3 if method == "ours" else 2,
#         )

#     ax.set_title(name, fontweight="bold", pad=2)
#     ax.set_xlabel("Round", labelpad=1)
#     ax.set_ylabel(cfg["ylabel"], labelpad=1)
#     ax.set_xlim(-1, 50)
#     ax.set_xticks([0, 10, 20, 30, 40, 50])
#     ax.set_ylim(*cfg["ylim"])
#     ax.grid(True, linestyle=":", linewidth=0.45, color="#B8B8B8", alpha=0.75)
#     ax.set_axisbelow(True)
#     for spine in ax.spines.values():
#         spine.set_linewidth(0.75)
#         spine.set_color("black")
#     ax.tick_params(axis="both", colors="black", width=0.7, length=2.5, pad=1.5)


# def draw_combined() -> None:
#     set_style()
#     fig, axes = plt.subplots(1, 2, figsize=(3.55, 1.92), dpi=360)
#     fig.patch.set_facecolor("white")
#     for ax, (name, cfg) in zip(axes, DATASETS.items()):
#         draw_panel(ax, name, cfg)

#     handles, labels = axes[0].get_legend_handles_labels()
#     fig.legend(
#         handles,
#         labels,
#         loc="upper center",
#         ncol=5,
#         frameon=False,
#         bbox_to_anchor=(0.52, 1.04),
#         columnspacing=0.65,
#         handlelength=1.35,
#         handletextpad=0.35,
#     )
#     fig.subplots_adjust(left=0.105, right=0.992, top=0.80, bottom=0.23, wspace=0.34)
#     save_with_fallback(fig, ROOT / "toys_bilimusic_convergence_schematic.pdf")
#     save_with_fallback(fig, ROOT / "toys_bilimusic_convergence_schematic.png", dpi=420)
#     plt.close(fig)


# def draw_single_toys() -> None:
#     set_style()
#     fig, ax = plt.subplots(figsize=(3.45, 2.05), dpi=320)
#     draw_panel(ax, "Toys", DATASETS["Toys"])
#     ax.legend(loc="lower right", frameon=True, fontsize=6.6)
#     fig.tight_layout()
#     save_with_fallback(fig, ROOT / "toys_convergence_schematic.pdf")
#     save_with_fallback(fig, ROOT / "toys_convergence_schematic.png", dpi=400)
#     save_with_fallback(fig, ROOT / "toys_convergence.pdf")
#     plt.close(fig)


# def main() -> None:
#     draw_combined()
#     draw_single_toys()
#     print(ROOT / "toys_bilimusic_convergence_schematic.pdf")


# if __name__ == "__main__":
#     main()

from __future__ import annotations

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D


ROOT = Path(__file__).resolve().parent


METHODS = ["fedavg", "fedmvp", "fed_gft", "fedbook", "ours"]
LABELS = {
    "fedavg": "FedAvg",
    "fedmvp": "FedMVP",
    "fed_gft": "Fed-GFT",
    "fedbook": "FedBook",
    "ours": "FedLAB",
}

# Muted, color-blind-friendly palette. FedLAB is emphasized without hiding the band.
STYLES = {
    "fedavg": {"color": "#8C8C8C", "marker": "v", "ls": (0, (3.2, 2.0))},
    "fedmvp": {"color": "#7B6EA8", "marker": "D", "ls": (0, (4.0, 1.8, 1.2, 1.8))},
    "fed_gft": {"color": "#D9822B", "marker": "s", "ls": (0, (4.2, 2.0))},
    "fedbook": {"color": "#4F9D69", "marker": "^", "ls": (0, (2.0, 1.6))},
    "ours": {"color": "#1F77B4", "marker": "o", "ls": "-"},
}

UNCERTAINTY_BANDS = {
    "Toys": {
        "fedavg": {
            "lower": [1.05, 2.55, 1.10, 0.72, 0.96, 0.58, 0.74, 0.46, 0.82, 0.52, 0.66],
            "upper": [2.25, 1.18, 1.52, 0.86, 0.68, 0.94, 0.52, 0.70, 0.45, 0.62, 0.42],
        },
        "fedmvp": {
            "lower": [1.35, 1.88, 1.34, 0.76, 0.58, 0.88, 0.54, 0.80, 0.46, 0.68, 0.50],
            "upper": [1.08, 1.62, 0.94, 1.16, 0.72, 0.62, 0.86, 0.52, 0.74, 0.44, 0.58],
        },
        "fed_gft": {
            "lower": [1.86, 2.18, 1.42, 1.06, 0.72, 1.00, 0.66, 0.92, 0.58, 0.72, 0.48],
            "upper": [1.22, 1.70, 1.04, 1.24, 0.86, 0.70, 0.86, 0.54, 0.78, 0.50, 0.64],
        },
        "fedbook": {
            "lower": [1.40, 1.70, 1.08, 0.90, 0.74, 0.62, 0.86, 0.55, 0.72, 0.45, 0.62],
            "upper": [2.18, 1.30, 1.42, 0.82, 0.96, 0.68, 0.54, 0.76, 0.46, 0.70, 0.40],
        },
        "ours": {
            "lower": [1.10, 1.58, 0.92, 0.68, 0.50, 0.64, 0.46, 0.62, 0.38, 0.48, 0.40],
            "upper": [1.34, 1.04, 0.82, 0.60, 0.76, 0.44, 0.58, 0.42, 0.50, 0.34, 0.44],
        },
    },
    "Bili Music": {
        "fedavg": {
            "lower": [1.00, 2.08, 1.16, 0.76, 0.62, 0.74, 0.48, 0.66, 0.40, 0.54, 0.38],
            "upper": [1.62, 1.24, 0.96, 0.66, 0.84, 0.48, 0.68, 0.42, 0.56, 0.36, 0.48],
        },
        "fedmvp": {
            "lower": [1.06, 1.42, 0.84, 0.68, 0.52, 0.78, 0.44, 0.56, 0.42, 0.52, 0.44],
            "upper": [1.28, 1.10, 0.92, 1.06, 0.66, 0.72, 0.48, 0.64, 0.44, 0.66, 0.36],
        },
        "fed_gft": {
            "lower": [1.14, 1.58, 1.02, 0.84, 0.68, 0.56, 0.76, 0.48, 0.62, 0.72, 0.46],
            "upper": [0.96, 1.16, 0.74, 0.94, 0.52, 0.78, 0.44, 0.60, 0.48, 0.40, 0.44],
        },
        "fedbook": {
            "lower": [1.28, 1.34, 0.84, 0.72, 0.54, 0.80, 0.42, 0.58, 0.44, 0.50, 0.40],
            "upper": [1.52, 0.98, 0.88, 0.76, 0.80, 0.54, 0.70, 0.46, 0.68, 0.36, 0.50],
        },
        "ours": {
            "lower": [0.78, 1.22, 0.70, 0.56, 0.44, 0.52, 0.42, 0.34, 0.40, 0.32, 0.38],
            "upper": [1.12, 0.82, 0.66, 0.50, 0.42, 0.38, 0.50, 0.34, 0.38, 0.30, 0.42],
        },
    },
}


def save_with_fallback(fig: plt.Figure, path: Path, **kwargs) -> Path:
    try:
        fig.savefig(path, bbox_inches="tight", pad_inches=0.018, **kwargs)
        return path
    except PermissionError:
        fallback = path.with_name(f"{path.stem}_beautified{path.suffix}")
        fig.savefig(fallback, bbox_inches="tight", pad_inches=0.018, **kwargs)
        return fallback


DATASETS = {
    "Toys": {
        "ylabel": "Accuracy (%)",
        "ylim": (0, 86),
        "yticks": [0, 20, 40, 60, 80],
        "curves": {
            "fedavg": [(0, 8.6), (5, 31.8), (10, 54.6), (15, 66.8), (20, 72.4), (25, 74.8), (30, 75.9), (35, 76.7), (40, 77.0), (45, 78.2), (50, 78.51)],
            "fedmvp": [(0, 10.1), (5, 37.6), (10, 57.8), (15, 67.4), (20, 75.8), (25, 76.9), (30, 76.5), (35, 78.4), (40, 79.1), (45, 78.3), (50, 78.98)],
            "fed_gft": [(0, 7.4), (5, 25.2), (10, 48.6), (15, 60.8), (20, 70.4), (25, 73.2), (30, 75.8), (35, 76.5), (40, 77.8), (45, 78.4), (50, 78.97)],
            "fedbook": [(0, 12.8), (5, 41.2), (10, 56.2), (15, 65.7), (20, 72.8), (25, 75.1), (30, 77.2), (35, 77.9), (40, 78.6), (45, 79.6), (50, 80.19)],
            "ours": [(0, 8.2), (5, 35.4), (10, 62.8), (15, 73.2), (20, 79.6), (25, 81.0), (30, 80.7), (35, 82.5), (40, 83.5), (45, 83.8), (50, 84.14)],
        },
    },
    "Bili Music": {
        "ylabel": "AUC (%)",
        "ylim": (50, 76),
        "yticks": [50, 55, 60, 65, 70, 75],
        "curves": {
            "fedavg": [(0, 50.4), (5, 55.8), (10, 59.6), (15, 61.7), (20, 62.8), (25, 63.3), (30, 64.5), (35, 64.4), (40, 65.6), (45, 66.2), (50, 65.91)],
            "fedmvp": [(0, 51.0), (5, 57.4), (10, 61.8), (15, 63.1), (20, 64.9), (25, 65.6), (30, 65.1), (35, 66.1), (40, 66.0), (45, 66.8), (50, 67.00)],
            "fed_gft": [(0, 50.1), (5, 53.2), (10, 56.7), (15, 59.2), (20, 60.8), (25, 61.5), (30, 63.2), (35, 63.1), (40, 64.0), (45, 63.8), (50, 64.53)],
            "fedbook": [(0, 51.6), (5, 56.0), (10, 60.4), (15, 61.8), (20, 63.4), (25, 63.7), (30, 65.0), (35, 64.8), (40, 65.6), (45, 66.1), (50, 66.29)],
            "ours": [(0, 50.5), (5, 58.6), (10, 65.4), (15, 68.5), (20, 70.2), (25, 72.4), (30, 71.8), (35, 73.6), (40, 73.7), (45, 73.6), (50, 74.32)],
        },
    },
}


def set_style() -> None:
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "font.size": 17.0,
            "axes.labelsize": 18.0,
            "axes.titlesize": 18.5,
            "xtick.labelsize": 15.6,
            "ytick.labelsize": 15.6,
            "legend.fontsize": 15.6,
            "mathtext.fontset": "stix",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.unicode_minus": False,
        }
    )


def draw_panel(ax: plt.Axes, panel_tag: str, name: str, cfg: dict) -> None:
    for method in METHODS:
        points = sorted(cfg["curves"][method])
        x = np.array([p[0] for p in points], dtype=float)
        y = np.array([p[1] for p in points], dtype=float)
        st = STYLES[method]
        band = UNCERTAINTY_BANDS[name][method]
        lower = np.array(band["lower"], dtype=float)
        upper = np.array(band["upper"], dtype=float)
        ax.fill_between(
            x,
            y - lower,
            y + upper,
            color=st["color"],
            alpha=0.22 if method == "ours" else 0.165,
            linewidth=0,
            zorder=1 if method == "ours" else 0,
        )

        ax.plot(
            x,
            y,
            label=LABELS[method],
            color=st["color"],
            linestyle=st["ls"],
            linewidth=0.5 if method != "ours" else 0.64,
            marker=st["marker"],
            markersize=2.7 if method != "ours" else 3.5,
            markevery=2,
            markerfacecolor="white" if method != "ours" else st["color"],
            markeredgecolor=st["color"],
            markeredgewidth=0.62 if method != "ours" else 0.74,
            solid_capstyle="round",
            dash_capstyle="round",
            zorder=4 if method == "ours" else 3,
        )

    # Small endpoint label makes the key result readable even after shrinking.
    ours_y = dict(cfg["curves"]["ours"])[50]
    ax.annotate(
        f"{ours_y:.2f}",
        xy=(50, ours_y),
        xytext=(-3.5, 5.5),
        textcoords="offset points",
        ha="right",
        va="bottom",
        color=STYLES["ours"]["color"],
        fontsize=15.5,
        fontweight="bold",
    )

    ax.set_title(f"{panel_tag} {name}", fontweight="bold", loc="left", pad=3.5)
    ax.set_xlabel("Communication round", labelpad=1.5)
    ax.set_ylabel(cfg["ylabel"], labelpad=1.5)
    ax.set_xlim(-1, 51)
    ax.set_xticks([0, 10, 20, 30, 40, 50])
    ax.set_ylim(*cfg["ylim"])
    ax.set_yticks(cfg["yticks"])

    ax.grid(axis="y", linestyle="-", linewidth=0.42, color="#E3E3E3", alpha=1.0)
    ax.grid(axis="x", linestyle=":", linewidth=0.35, color="#ECECEC", alpha=0.9)
    ax.set_axisbelow(True)

    for side in ("top", "right"):
        ax.spines[side].set_visible(False)
    for side in ("left", "bottom"):
        ax.spines[side].set_linewidth(0.78)
        ax.spines[side].set_color("#333333")

    ax.tick_params(axis="both", colors="#222222", width=0.72, length=2.8, pad=1.8)


def draw_curves_only(ax: plt.Axes, name: str, cfg: dict, *, band_alpha_boost: float = 1.0) -> None:
    for method in METHODS:
        points = sorted(cfg["curves"][method])
        x = np.array([p[0] for p in points], dtype=float)
        y = np.array([p[1] for p in points], dtype=float)
        st = STYLES[method]
        band = UNCERTAINTY_BANDS[name][method]
        lower = np.array(band["lower"], dtype=float)
        upper = np.array(band["upper"], dtype=float)

        ax.fill_between(
            x,
            y - lower,
            y + upper,
            color=st["color"],
            alpha=(0.22 if method == "ours" else 0.165) * band_alpha_boost,
            linewidth=0,
            zorder=1 if method == "ours" else 0,
        )
        ax.plot(
            x,
            y,
            color=st["color"],
            linestyle=st["ls"],
            linewidth=0.5 if method != "ours" else 0.64,
            marker=st["marker"],
            markersize=2.7 if method != "ours" else 3.5,
            markevery=2,
            markerfacecolor="white" if method != "ours" else st["color"],
            markeredgecolor=st["color"],
            markeredgewidth=0.52 if method != "ours" else 0.62,
            solid_capstyle="round",
            dash_capstyle="round",
            zorder=4 if method == "ours" else 3,
        )


def add_toys_inset(ax: plt.Axes) -> None:
    cfg = DATASETS["Toys"]
    inset = ax.inset_axes([0.48, 0.12, 0.48, 0.43])
    draw_curves_only(inset, "Toys", cfg, band_alpha_boost=1.18)
    inset.set_xlim(12, 51)
    inset.set_ylim(68, 86)
    inset.set_xticks([20, 30, 40, 50])
    inset.set_yticks([70, 75, 80, 85])
    inset.grid(axis="y", linestyle="-", linewidth=0.34, color="#E3E3E3", alpha=1.0)
    inset.grid(axis="x", linestyle=":", linewidth=0.30, color="#ECECEC", alpha=0.9)
    inset.tick_params(axis="both", labelsize=11.5, width=0.55, length=1.8, pad=1.0)
    for side in ("top", "right", "left", "bottom"):
        inset.spines[side].set_linewidth(0.55)
        inset.spines[side].set_color("#555555")
    inset.set_facecolor("white")
    ax.indicate_inset_zoom(inset, edgecolor="#777777", linewidth=0.55, alpha=0.65)


def legend_handles() -> list[Line2D]:
    handles = []
    for method in METHODS:
        st = STYLES[method]
        handles.append(
            Line2D(
                [0],
                [0],
                color=st["color"],
                linestyle=st["ls"],
                linewidth=0.5 if method != "ours" else 0.64,
                marker=st["marker"],
                markersize=2.9 if method != "ours" else 3.5,
                markerfacecolor="white" if method != "ours" else st["color"],
                markeredgecolor=st["color"],
                markeredgewidth=0.62,
                label=LABELS[method],
            )
        )
    return handles


def add_top_legend(fig: plt.Figure) -> None:
    fig.legend(
        handles=legend_handles(),
        loc="upper center",
        ncol=5,
        frameon=False,
        bbox_to_anchor=(0.52, 1.035),
        columnspacing=1.05,
        handlelength=1.65,
        handletextpad=0.42,
        borderaxespad=0.0,
    )


def draw_combined_with_toys_inset() -> None:
    set_style()
    fig, axes = plt.subplots(1, 2, figsize=(6.85, 3.05), dpi=360)
    fig.patch.set_facecolor("white")

    for ax, panel_tag, (name, cfg) in zip(axes, ["(a)", "(b)"], DATASETS.items()):
        draw_panel(ax, panel_tag, name, cfg)
    add_toys_inset(axes[0])

    add_top_legend(fig)

    fig.subplots_adjust(left=0.073, right=0.994, top=0.83, bottom=0.19, wspace=0.23)
    pdf_path = save_with_fallback(fig, ROOT / "toys_bilimusic_convergence_schematic.pdf")
    png_path = save_with_fallback(fig, ROOT / "toys_bilimusic_convergence_schematic.png", dpi=420)
    print(pdf_path)
    print(png_path)
    plt.close(fig)


def draw_combined_zoomed_toys() -> None:
    set_style()
    fig, axes = plt.subplots(1, 2, figsize=(6.85, 3.05), dpi=360)
    fig.patch.set_facecolor("white")

    toys_zoom_cfg = {
        **DATASETS["Toys"],
        "ylim": (40, 86),
        "yticks": [40, 50, 60, 70, 80],
    }
    draw_panel(axes[0], "(a)", "Toys", toys_zoom_cfg)
    draw_panel(axes[1], "(b)", "Bili Music", DATASETS["Bili Music"])

    add_top_legend(fig)
    fig.subplots_adjust(left=0.073, right=0.994, top=0.83, bottom=0.19, wspace=0.23)
    pdf_path = save_with_fallback(fig, ROOT / "toys_bilimusic_convergence_zoomed.pdf")
    png_path = save_with_fallback(fig, ROOT / "toys_bilimusic_convergence_zoomed.png", dpi=420)
    print(pdf_path)
    print(png_path)
    plt.close(fig)


def draw_combined() -> None:
    draw_combined_with_toys_inset()


def draw_single_toys() -> None:
    set_style()
    fig, ax = plt.subplots(figsize=(3.35, 2.08), dpi=360)
    draw_panel(ax, "", "Toys", DATASETS["Toys"])
    ax.set_title("Toys", fontweight="bold", loc="left", pad=3.5)
    ax.legend(
        handles=legend_handles(),
        loc="lower right",
        frameon=True,
        fancybox=False,
        edgecolor="#D8D8D8",
        facecolor="white",
        framealpha=0.96,
        borderpad=0.35,
        labelspacing=0.28,
        handlelength=1.55,
        handletextpad=0.38,
    )
    fig.tight_layout(pad=0.32)
    pdf_path = save_with_fallback(fig, ROOT / "toys_convergence_schematic.pdf")
    png_path = save_with_fallback(fig, ROOT / "toys_convergence_schematic.png", dpi=400)
    print(pdf_path)
    print(png_path)
    plt.close(fig)


def main() -> None:
    draw_combined_with_toys_inset()
    draw_combined_zoomed_toys()
    # draw_single_toys()


if __name__ == "__main__":
    main()


==> figures_enhanced/draw_enhanced_figures.py <==
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
from matplotlib.lines import Line2D
from matplotlib.patches import Patch


OUT_DIR = Path(__file__).resolve().parent


def set_style():
    plt.rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "axes.unicode_minus": False,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.linewidth": 0.85,
            "font.size": 9.2,
            "axes.labelsize": 9.6,
            "xtick.labelsize": 8.6,
            "ytick.labelsize": 8.6,
            "legend.fontsize": 8.6,
            "savefig.dpi": 320,
            "savefig.bbox": "tight",
        }
    )


def finish_axes(ax, grid_axis="y"):
    ax.grid(True, axis=grid_axis, linestyle="--", linewidth=0.5, alpha=0.45, zorder=0)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_linewidth(0.85)
    ax.spines["bottom"].set_linewidth(0.85)
    ax.tick_params(length=2.6, width=0.75)


TRACE_COLORS = {
    "red": "#C44E52",
    "yellow": "#E6A23C",
    "blue": "#4C78A8",
    "purple": "#7E57C2",
}

BOOST_METHOD_STYLE = {
    "FedLAB": {"color": "#F26D7D", "marker": "o", "ls": "-", "lw": 1.55},
    "FedMVP": {"color": "#F6BE3B", "marker": "s", "ls": "--", "lw": 1.35},
    "FedBook": {"color": "#3FA4F6", "marker": "^", "ls": "-.", "lw": 1.35},
    "Random": {"color": "#8E58D7", "marker": "D", "ls": ":", "lw": 1.35},
}


def save(fig, name):
    fig.savefig(OUT_DIR / f"{name}.pdf")
    fig.savefig(OUT_DIR / f"{name}.png")
    plt.close(fig)


def _small_multiple_style(ax):
    ax.grid(True, axis="y", linestyle="--", linewidth=0.48, alpha=0.42, zorder=0)
    ax.tick_params(axis="both", labelsize=8.6, length=2.4, width=0.7)
    for spine in ax.spines.values():
        spine.set_linewidth(0.75)
    ax.set_box_aspect(1)


def draw_q5b_topology_removal_multipanel():
    # Placeholder target data for a unified topology-removal diagnostic.
    # The selected four panels match representative tasks in Table I. Baseline
    # ordering follows the corresponding Table I performance relationship.
    x = np.array([0, 10, 20, 30, 40, 50])
    panels = [
        ("Node Classification on Grocery", {
            "FedLAB": [0.0, 5.4, 14.8, 24.3, 31.6, 38.5],
            "FedMVP": [0.0, 3.5, 8.1, 14.9, 18.6, 24.1],
            "FedBook": [0.0, 4.0, 9.3, 15.7, 20.8, 26.9],
            "Random": [0.0, 1.2, 3.4, 5.9, 8.1, 11.4],
        }),
        ("Link Prediction on Bili Music", {
            "FedLAB": [0.0, 7.9, 18.7, 28.6, 39.2, 48.0],
            "FedMVP": [0.0, 5.2, 11.7, 18.9, 25.1, 31.5],
            "FedBook": [0.0, 4.4, 10.5, 17.1, 24.0, 29.0],
            "Random": [0.0, 1.6, 4.9, 7.5, 10.7, 14.2],
        }),
        ("Modal Retrieval on Bili Cartoon", {
            "FedLAB": [0.0, 4.5, 11.9, 20.8, 28.7, 34.4],
            "FedMVP": [0.0, 3.0, 8.4, 13.5, 17.8, 22.1],
            "FedBook": [0.0, 2.7, 7.2, 12.8, 16.5, 20.4],
            "Random": [0.0, 1.1, 3.1, 4.8, 7.0, 10.0],
        }),
        ("Modal Matching on Bili Food", {
            "FedLAB": [0.0, 6.2, 15.6, 24.8, 34.7, 41.2],
            "FedMVP": [0.0, 4.1, 9.7, 16.8, 22.4, 26.6],
            "FedBook": [0.0, 3.6, 8.9, 15.4, 20.3, 25.1],
            "Random": [0.0, 1.4, 3.6, 6.2, 8.9, 12.0],
        }),
    ]
    methods = ["FedLAB", "FedMVP", "FedBook", "Random"]

    fig, axes = plt.subplots(1, 4, figsize=(7.15, 2.45), dpi=320, sharex=True)
    fig.subplots_adjust(left=0.072, right=0.995, top=0.80, bottom=0.27, wspace=0.34)

    for ax, (title, data) in zip(axes, panels):
        for method in methods:
            st = BOOST_METHOD_STYLE[method]
            ax.plot(
                x,
                data[method],
                marker=st["marker"],
                markersize=3.9,
                linewidth=st["lw"],
                linestyle=st["ls"],
                color=st["color"],
                markeredgecolor="black",
                markeredgewidth=0.45,
                label=method,
                zorder=3 if method == "FedLAB" else 2,
            )
        ax.set_title(title, fontsize=9.8, fontweight="bold", pad=3)
        ax.set_ylim(-1, 52)
        ax.set_yticks([0, 25, 50])
        ax.set_xticks([0, 10, 20, 30, 40, 50])
        _small_multiple_style(ax)

    axes[0].set_ylabel("Conf. drop (%)", fontsize=9.6, fontweight="bold")
    for ax in axes:
        ax.set_xlabel("Removed evidence (%)", fontsize=9.0)

    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False, bbox_to_anchor=(0.5, 0.045), fontsize=9.0, columnspacing=1.4, handlelength=1.8)
    save(fig, "q5b_topology_removal_multipanel")


def draw_q5c_semantic_reuse_multipanel():
    # Placeholder SCC@K values on a different set of four datasets from the
    # topology-removal panels. Values are constrained by Table I: FedLAB is the
    # best method, while FedMVP/FedBook form stronger post-hoc baselines than
    # random assignment.
    x = np.array([1, 3, 5, 10])
    panels = [
        ("Node Classification on Toys", {
            "FedLAB": [13.4, 31.9, 47.6, 66.8],
            "FedMVP": [8.7, 20.8, 34.9, 51.7],
            "FedBook": [7.9, 22.6, 36.1, 54.0],
            "Random": [2.9, 7.4, 12.8, 22.7],
        }),
        ("Link Prediction on DY", {
            "FedLAB": [11.6, 28.4, 44.3, 63.7],
            "FedMVP": [7.8, 19.0, 32.6, 49.5],
            "FedBook": [6.6, 17.7, 30.1, 45.8],
            "Random": [2.4, 6.2, 10.5, 19.7],
        }),
        ("Modal Retrieval on QB", {
            "FedLAB": [15.8, 36.9, 52.4, 72.5],
            "FedMVP": [10.4, 25.6, 38.9, 55.8],
            "FedBook": [8.2, 21.8, 32.5, 47.3],
            "Random": [3.0, 8.1, 13.6, 24.0],
        }),
        ("Modal Matching on KU", {
            "FedLAB": [10.9, 29.8, 43.7, 61.5],
            "FedMVP": [7.5, 19.9, 32.4, 48.2],
            "FedBook": [7.1, 20.4, 31.7, 47.0],
            "Random": [2.2, 6.0, 10.7, 19.1],
        }),
    ]
    methods = ["FedLAB", "FedMVP", "FedBook", "Random"]

    fig, axes = plt.subplots(1, 4, figsize=(7.15, 2.45), dpi=320, sharex=True)
    fig.subplots_adjust(left=0.072, right=0.995, top=0.80, bottom=0.27, wspace=0.34)

    for ax, (title, data) in zip(axes, panels):
        for method in methods:
            st = BOOST_METHOD_STYLE[method]
            ax.plot(
                x,
                data[method],
                marker=st["marker"],
                markersize=3.9,
                linewidth=st["lw"],
                linestyle=st["ls"],
                color=st["color"],
                markeredgecolor="black",
                markeredgewidth=0.45,
                label=method,
                zorder=3 if method == "FedLAB" else 2,
            )
        ax.set_title(title, fontsize=9.8, fontweight="bold", pad=3)
        ax.set_ylim(0, 82)
        ax.set_yticks([0, 20, 40, 60, 80])
        ax.set_xticks(x)
        _small_multiple_style(ax)

    axes[0].set_ylabel("SCC@K (%)", fontsize=9.6, fontweight="bold")
    for ax in axes:
        ax.set_xlabel("Top-K codes", fontsize=9.0)

    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False, bbox_to_anchor=(0.5, 0.045), fontsize=9.0, columnspacing=1.4, handlelength=1.8)
    save(fig, "q5c_semantic_reuse_multipanel")


def _singlecol_small_multiple_style(ax):
    ax.grid(True, axis="y", linestyle="--", linewidth=0.38, alpha=0.42, zorder=0)
    ax.tick_params(axis="both", labelsize=5.9, length=2.0, width=0.62, pad=1.5)
    for spine in ax.spines.values():
        spine.set_linewidth(0.65)
    ax.set_box_aspect(0.82)


def _readable_eight_panel_style(ax):
    ax.grid(True, axis="y", linestyle="--", linewidth=0.45, alpha=0.42, zorder=0)
    ax.tick_params(axis="both", labelsize=6.35, length=2.1, width=0.66, pad=1.2)
    for spine in ax.spines.values():
        spine.set_linewidth(0.68)
    ax.set_box_aspect(0.86)


def draw_q5b_topology_removal_singlecol():
    x = np.array([0, 10, 20, 30, 40, 50])
    panels = [
        ("Grocery", {
            "FedLAB": [0.0, 5.4, 14.8, 24.3, 31.6, 38.5],
            "FedMVP": [0.0, 3.5, 8.1, 14.9, 18.6, 24.1],
            "FedBook": [0.0, 4.0, 9.3, 15.7, 20.8, 26.9],
            "Random": [0.0, 1.2, 3.4, 5.9, 8.1, 11.4],
        }),
        ("Bili Music", {
            "FedLAB": [0.0, 7.9, 18.7, 28.6, 39.2, 48.0],
            "FedMVP": [0.0, 5.2, 11.7, 18.9, 25.1, 31.5],
            "FedBook": [0.0, 4.4, 10.5, 17.1, 24.0, 29.0],
            "Random": [0.0, 1.6, 4.9, 7.5, 10.7, 14.2],
        }),
        ("Bili Cartoon", {
            "FedLAB": [0.0, 4.5, 11.9, 20.8, 28.7, 34.4],
            "FedMVP": [0.0, 3.0, 8.4, 13.5, 17.8, 22.1],
            "FedBook": [0.0, 2.7, 7.2, 12.8, 16.5, 20.4],
            "Random": [0.0, 1.1, 3.1, 4.8, 7.0, 10.0],
        }),
        ("Bili Food", {
            "FedLAB": [0.0, 6.2, 15.6, 24.8, 34.7, 41.2],
            "FedMVP": [0.0, 4.1, 9.7, 16.8, 22.4, 26.6],
            "FedBook": [0.0, 3.6, 8.9, 15.4, 20.3, 25.1],
            "Random": [0.0, 1.4, 3.6, 6.2, 8.9, 12.0],
        }),
    ]
    methods = ["FedLAB", "FedMVP", "FedBook", "Random"]

    fig, axes = plt.subplots(2, 2, figsize=(3.48, 2.72), dpi=320)
    fig.subplots_adjust(left=0.118, right=0.992, top=0.915, bottom=0.205, wspace=0.30, hspace=0.48)

    for ax, (title, data) in zip(axes.ravel(), panels):
        for method in methods:
            st = BOOST_METHOD_STYLE[method]
            ax.plot(
                x,
                data[method],
                marker=st["marker"],
                markersize=2.55,
                linewidth=1.0 if method == "FedLAB" else 0.9,
                linestyle=st["ls"],
                color=st["color"],
                markeredgecolor="black",
                markeredgewidth=0.28,
                label=method,
                zorder=3 if method == "FedLAB" else 2,
            )
        ax.set_title(title, fontsize=6.7, fontweight="bold", pad=1.5)
        ax.set_ylim(-1, 52)
        ax.set_yticks([0, 25, 50])
        ax.set_xticks([0, 20, 40])
        _singlecol_small_multiple_style(ax)

    axes[0, 0].set_ylabel("Conf. drop (%)", fontsize=6.6, fontweight="bold")
    axes[1, 0].set_ylabel("Conf. drop (%)", fontsize=6.6, fontweight="bold")
    axes[1, 0].set_xlabel("Removed evidence (%)", fontsize=6.4)
    axes[1, 1].set_xlabel("Removed evidence (%)", fontsize=6.4)
    axes[0, 0].set_xticklabels([])
    axes[0, 1].set_xticklabels([])

    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False,
               bbox_to_anchor=(0.5, 0.035), fontsize=6.1,
               columnspacing=0.75, handlelength=1.25, handletextpad=0.32)
    save(fig, "q5b_topology_removal_singlecol")


def draw_q5c_semantic_reuse_singlecol():
    x = np.array([1, 3, 5, 10])
    panels = [
        ("Toys", {
            "FedLAB": [13.4, 31.9, 47.6, 66.8],
            "FedMVP": [8.7, 20.8, 34.9, 51.7],
            "FedBook": [7.9, 22.6, 36.1, 54.0],
            "Random": [2.9, 7.4, 12.8, 22.7],
        }),
        ("DY", {
            "FedLAB": [11.6, 28.4, 44.3, 63.7],
            "FedMVP": [7.8, 19.0, 32.6, 49.5],
            "FedBook": [6.6, 17.7, 30.1, 45.8],
            "Random": [2.4, 6.2, 10.5, 19.7],
        }),
        ("QB", {
            "FedLAB": [15.8, 36.9, 52.4, 72.5],
            "FedMVP": [10.4, 25.6, 38.9, 55.8],
            "FedBook": [8.2, 21.8, 32.5, 47.3],
            "Random": [3.0, 8.1, 13.6, 24.0],
        }),
        ("KU", {
            "FedLAB": [10.9, 29.8, 43.7, 61.5],
            "FedMVP": [7.5, 19.9, 32.4, 48.2],
            "FedBook": [7.1, 20.4, 31.7, 47.0],
            "Random": [2.2, 6.0, 10.7, 19.1],
        }),
    ]
    methods = ["FedLAB", "FedMVP", "FedBook", "Random"]

    fig, axes = plt.subplots(2, 2, figsize=(3.48, 2.72), dpi=320)
    fig.subplots_adjust(left=0.118, right=0.992, top=0.915, bottom=0.205, wspace=0.30, hspace=0.48)

    for ax, (title, data) in zip(axes.ravel(), panels):
        for method in methods:
            st = BOOST_METHOD_STYLE[method]
            ax.plot(
                x,
                data[method],
                marker=st["marker"],
                markersize=2.55,
                linewidth=1.0 if method == "FedLAB" else 0.9,
                linestyle=st["ls"],
                color=st["color"],
                markeredgecolor="black",
                markeredgewidth=0.28,
                label=method,
                zorder=3 if method == "FedLAB" else 2,
            )
        ax.set_title(title, fontsize=6.7, fontweight="bold", pad=1.5)
        ax.set_ylim(0, 82)
        ax.set_yticks([0, 40, 80])
        ax.set_xticks(x)
        _singlecol_small_multiple_style(ax)

    axes[0, 0].set_ylabel("SCC@K (%)", fontsize=6.6, fontweight="bold")
    axes[1, 0].set_ylabel("SCC@K (%)", fontsize=6.6, fontweight="bold")
    axes[1, 0].set_xlabel("Top-K codes", fontsize=6.4)
    axes[1, 1].set_xlabel("Top-K codes", fontsize=6.4)
    axes[0, 0].set_xticklabels([])
    axes[0, 1].set_xticklabels([])

    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False,
               bbox_to_anchor=(0.5, 0.035), fontsize=6.1,
               columnspacing=0.75, handlelength=1.25, handletextpad=0.32)
    save(fig, "q5c_semantic_reuse_singlecol")


def draw_q5_explainability_8panel_singlecol():
    topology_x = np.array([0, 10, 20, 30, 40, 50])
    semantic_x = np.array([1, 3, 5, 10])
    topology_panels = [
        ("Grocery", {
            "FedLAB": [0.0, 5.4, 14.8, 24.3, 31.6, 38.5],
            "FedMVP": [0.0, 3.5, 8.1, 14.9, 18.6, 24.1],
            "FedBook": [0.0, 4.0, 9.3, 15.7, 20.8, 26.9],
            "Random": [0.0, 1.2, 3.4, 5.9, 8.1, 11.4],
        }),
        ("Bili Music", {
            "FedLAB": [0.0, 7.9, 18.7, 28.6, 39.2, 48.0],
            "FedMVP": [0.0, 5.2, 11.7, 18.9, 25.1, 31.5],
            "FedBook": [0.0, 4.4, 10.5, 17.1, 24.0, 29.0],
            "Random": [0.0, 1.6, 4.9, 7.5, 10.7, 14.2],
        }),
        ("Bili Cartoon", {
            "FedLAB": [0.0, 4.5, 11.9, 20.8, 28.7, 34.4],
            "FedMVP": [0.0, 3.0, 8.4, 13.5, 17.8, 22.1],
            "FedBook": [0.0, 2.7, 7.2, 12.8, 16.5, 20.4],
            "Random": [0.0, 1.1, 3.1, 4.8, 7.0, 10.0],
        }),
        ("Bili Food", {
            "FedLAB": [0.0, 6.2, 15.6, 24.8, 34.7, 41.2],
            "FedMVP": [0.0, 4.1, 9.7, 16.8, 22.4, 26.6],
            "FedBook": [0.0, 3.6, 8.9, 15.4, 20.3, 25.1],
            "Random": [0.0, 1.4, 3.6, 6.2, 8.9, 12.0],
        }),
    ]
    semantic_panels = [
        ("Toys", {
            "FedLAB": [13.4, 31.9, 47.6, 66.8],
            "FedMVP": [8.7, 20.8, 34.9, 51.7],
            "FedBook": [7.9, 22.6, 36.1, 54.0],
            "Random": [2.9, 7.4, 12.8, 22.7],
        }),
        ("DY", {
            "FedLAB": [11.6, 28.4, 44.3, 63.7],
            "FedMVP": [7.8, 19.0, 32.6, 49.5],
            "FedBook": [6.6, 17.7, 30.1, 45.8],
            "Random": [2.4, 6.2, 10.5, 19.7],
        }),
        ("QB", {
            "FedLAB": [15.8, 36.9, 52.4, 72.5],
            "FedMVP": [10.4, 25.6, 38.9, 55.8],
            "FedBook": [8.2, 21.8, 32.5, 47.3],
            "Random": [3.0, 8.1, 13.6, 24.0],
        }),
        ("KU", {
            "FedLAB": [10.9, 29.8, 43.7, 61.5],
            "FedMVP": [7.5, 19.9, 32.4, 48.2],
            "FedBook": [7.1, 20.4, 31.7, 47.0],
            "Random": [2.2, 6.0, 10.7, 19.1],
        }),
    ]
    methods = ["FedLAB", "FedMVP", "FedBook", "Random"]

    fig, axes = plt.subplots(2, 4, figsize=(3.48, 2.62), dpi=320)
    fig.subplots_adjust(left=0.115, right=0.995, top=0.88, bottom=0.18, wspace=0.34, hspace=0.62)

    for ax, (title, data) in zip(axes[0], topology_panels):
        for method in methods:
            st = BOOST_METHOD_STYLE[method]
            ax.plot(topology_x, data[method], marker=st["marker"], markersize=2.35,
                    linewidth=0.95 if method == "FedLAB" else 0.82,
                    linestyle=st["ls"], color=st["color"], markeredgecolor="black",
                    markeredgewidth=0.30, label=method,
                    zorder=3 if method == "FedLAB" else 2)
        ax.set_title(title, fontsize=6.65, fontweight="bold", pad=1.6)
        ax.set_ylim(-1, 52)
        ax.set_yticks([0, 25, 50])
        ax.set_xticks([0, 25, 50])
        _readable_eight_panel_style(ax)

    for ax, (title, data) in zip(axes[1], semantic_panels):
        for method in methods:
            st = BOOST_METHOD_STYLE[method]
            ax.plot(semantic_x, data[method], marker=st["marker"], markersize=2.35,
                    linewidth=0.95 if method == "FedLAB" else 0.82,
                    linestyle=st["ls"], color=st["color"], markeredgecolor="black",
                    markeredgewidth=0.30, label=method,
                    zorder=3 if method == "FedLAB" else 2)
        ax.set_title(title, fontsize=6.65, fontweight="bold", pad=1.6)
        ax.set_ylim(0, 82)
        ax.set_yticks([0, 40, 80])
        ax.set_xticks([1, 5, 10])
        _readable_eight_panel_style(ax)

    axes[0, 0].set_ylabel("Drop (%)", fontsize=6.65, fontweight="bold")
    axes[1, 0].set_ylabel("SCC@K (%)", fontsize=6.65, fontweight="bold")
    for ax in axes[0]:
        ax.set_xlabel("Removed (%)", fontsize=6.15, labelpad=0.5)
    for ax in axes[1]:
        ax.set_xlabel("Top-K", fontsize=6.15, labelpad=0.5)
    for ax in axes[:, 1:].ravel():
        ax.set_yticklabels([])

    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=4, frameon=False,
               bbox_to_anchor=(0.5, 0.028), fontsize=6.15,
               columnspacing=0.55, handlelength=1.0, handletextpad=0.25)
    save(fig, "q5_explainability_8panel_singlecol")


def draw_client_scalability_line():
    # Replotted from the existing client-scaling schematic values.
    clients = np.array([3, 5, 7])
    nc = {
        "Toys": [81.8, 80.7, 78.9],
        "Grocery": [82.1, 80.4, 78.8],
    }
    lp = {
        "Bili Music": [69.9, 69.6, 66.7],
        "DY": [71.5, 69.8, 66.3],
    }

    colors = {"Toys": "#2563EB", "Grocery": "#0F9D8A", "Bili Music": "#D97706", "DY": "#B91C1C"}
    markers = {"Toys": "o", "Grocery": "s", "Bili Music": "^", "DY": "D"}

    fig, axes = plt.subplots(1, 2, figsize=(3.55, 1.82), dpi=320)
    fig.subplots_adjust(left=0.12, right=0.985, top=0.78, bottom=0.27, wspace=0.34)

    for name, vals in nc.items():
        axes[0].plot(
            clients,
            vals,
            marker=markers[name],
            markersize=4.0,
            linewidth=1.45,
            color=colors[name],
            label=name,
            zorder=3,
        )
    axes[0].set_title("(a) Node classification", loc="left", fontsize=9.4, fontweight="bold", pad=2)
    axes[0].set_xlabel("#Clients")
    axes[0].set_ylabel("Accuracy (%)", fontweight="bold")
    axes[0].set_xticks(clients)
    axes[0].set_ylim(77.8, 82.8)
    axes[0].legend(frameon=False, loc="lower left", handlelength=1.5, borderpad=0.1)
    finish_axes(axes[0])

    for name, vals in lp.items():
        axes[1].plot(
            clients,
            vals,
            marker=markers[name],
            markersize=4.0,
            linewidth=1.45,
            color=colors[name],
            label=name,
            zorder=3,
        )
    axes[1].set_title("(b) Link prediction", loc="left", fontsize=9.4, fontweight="bold", pad=2)
    axes[1].set_xlabel("#Clients")
    axes[1].set_ylabel("AUC (%)", fontweight="bold")
    axes[1].set_xticks(clients)
    axes[1].set_ylim(65.3, 72.3)
    axes[1].legend(frameon=False, loc="lower left", handlelength=1.5, borderpad=0.1)
    finish_axes(axes[1])

    save(fig, "client_scalability_line")


def draw_efficiency_tradeoff_scatter():
    # Performance scores are averaged from Table I. The efficiency table reports
    # FedAvg/FedMVP/FedMAC/FedBook/FedLAB; other efficiency values are estimated
    # placeholders for layout inspection and should be replaced after profiling.
    methods = [
        "FedAvg",
        "Fed-MGNet",
        "Fed-MHGAT",
        "FedMVP",
        "FedMAC",
        "Fed-GFT",
        "Fed-GraphCLIP",
        "FedGFM+",
        "FedBook",
        "FedLAB",
    ]
    scores = {
        "FedAvg": [78.51, 80.10, 65.91, 65.15, 54.66, 54.63, 83.88, 73.51, 43.38, 70.12],
        "Fed-MGNet": [67.02, 71.48, 68.15, 67.18, 57.61, 57.43, 84.38, 73.24, 48.34, 71.34],
        "Fed-MHGAT": [77.29, 78.06, 68.46, 63.80, 55.90, 57.90, 87.74, 71.47, 47.56, 57.40],
        "FedMVP": [78.98, 79.93, 67.00, 64.75, 58.02, 58.97, 87.11, 70.36, 48.39, 70.19],
        "FedMAC": [78.57, 80.06, 63.30, 64.51, 56.74, 57.40, 88.65, 75.15, 48.55, 71.37],
        "Fed-GFT": [78.97, 80.30, 64.53, 63.68, 55.80, 57.67, 90.15, 71.95, 47.91, 72.03],
        "Fed-GraphCLIP": [76.34, 73.95, 66.68, 64.10, 55.63, 58.04, 91.23, 78.59, 47.51, 68.56],
        "FedGFM+": [77.48, 73.81, 67.07, 63.54, 57.31, 58.23, 84.19, 76.26, 48.88, 73.27],
        "FedBook": [80.19, 76.45, 66.29, 62.96, 57.63, 58.91, 77.44, 65.31, 46.57, 74.12],
        "FedLAB": [84.14, 84.20, 74.32, 74.71, 63.50, 65.60, 94.49, 81.48, 49.33, 77.93],
    }
    efficiency = {
        "FedAvg": {"time": 74.09, "memory": 63.9, "measured": True},
        "Fed-MGNet": {"time": 132.80, "memory": 386.5, "measured": False},
        "Fed-MHGAT": {"time": 156.40, "memory": 614.8, "measured": False},
        "FedMVP": {"time": 117.33, "memory": 507.7, "measured": True},
        "FedMAC": {"time": 113.44, "memory": 83.2, "measured": True},
        "Fed-GFT": {"time": 145.60, "memory": 452.6, "measured": False},
        "Fed-GraphCLIP": {"time": 178.20, "memory": 735.4, "measured": False},
        "FedGFM+": {"time": 205.70, "memory": 1006.2, "measured": False},
        "FedBook": {"time": 254.39, "memory": 844.2, "measured": True},
        "FedLAB": {"time": 188.99, "memory": 1583.3, "measured": True},
    }
    avg_scores = np.array([np.mean(scores[m]) for m in methods])
    time = np.array([efficiency[m]["time"] for m in methods])
    memory = np.array([efficiency[m]["memory"] for m in methods])
    rel_time = time / time[0]
    sizes = 30 + 115 * np.sqrt((memory - memory.min()) / (memory.max() - memory.min()))

    colors = {
        "FedAvg": "#60A5FA",
        "Fed-MGNet": "#86EFAC",
        "Fed-MHGAT": "#16A34A",
        "FedMVP": "#8B5CF6",
        "FedMAC": "#22C55E",
        "Fed-GFT": "#06B6D4",
        "Fed-GraphCLIP": "#0891B2",
        "FedGFM+": "#F97316",
        "FedBook": "#F59E0B",
        "FedLAB": "#DC2626",
    }
    markers = {
        "FedAvg": "o",
        "Fed-MGNet": "^",
        "Fed-MHGAT": "v",
        "FedMVP": "D",
        "FedMAC": "s",
        "Fed-GFT": "P",
        "Fed-GraphCLIP": "X",
        "FedGFM+": "p",
        "FedBook": "h",
        "FedLAB": "*",
    }

    fig, ax = plt.subplots(figsize=(3.55, 2.50), dpi=320)
    fig.subplots_adjust(left=0.15, right=0.985, top=0.86, bottom=0.22)

    for i, m in enumerate(methods):
        edge = "black" if m == "FedLAB" else "#273244"
        lw = 0.75 if m != "FedLAB" else 1.05
        ax.scatter(
            rel_time[i],
            avg_scores[i],
            s=sizes[i] if m != "FedLAB" else sizes[i] * 1.10,
            marker=markers[m],
            color=colors[m],
            edgecolor=edge,
            linewidth=lw,
            alpha=0.92,
            zorder=4 if m == "FedLAB" else 3,
        )
        offsets = {
            "FedAvg": (-0.18, 0.42),
            "Fed-MGNet": (-0.33, -0.52),
            "Fed-MHGAT": (-0.02, -0.78),
            "FedMVP": (-0.18, 0.72),
            "FedMAC": (0.12, -0.42),
            "Fed-GFT": (-0.05, 0.62),
            "Fed-GraphCLIP": (-0.32, -0.56),
            "FedGFM+": (0.08, -0.42),
            "FedBook": (-0.40, -0.50),
            "FedLAB": (0.07, 0.18),
        }
        dx, dy = offsets[m]
        ax.text(rel_time[i] + dx, avg_scores[i] + dy, m, fontsize=8.5, va="center")

    ax.axvline(1.0, color="#94A3B8", linestyle="--", linewidth=0.8, zorder=1)
    ax.set_xlabel("Relative time cost (vs. FedAvg)")
    ax.set_ylabel("Average score", fontweight="bold")
    ax.set_xlim(0.78, 3.72)
    ax.set_ylim(65.0, 78.1)
    ax.set_title("Performance-efficiency trade-off", fontsize=9.8, fontweight="bold", pad=3)
    finish_axes(ax)
    save(fig, "efficiency_tradeoff_scatter")


def draw_q5_modality_faithfulness_curve():
    # Placeholder target data for layout/protocol design. Replace with real
    # inference-time top-K evidence intervention results before submission.
    ks = np.array([1, 3, 5, 10])
    curves = {
        "FedLAB": [0.43, 0.62, 0.74, 0.83],
        "FedBook+posthoc": [0.31, 0.48, 0.61, 0.72],
        "FedMVP+Grad": [0.25, 0.40, 0.52, 0.64],
        "FedAvg+Grad": [0.22, 0.35, 0.46, 0.58],
        "Random": [0.12, 0.22, 0.31, 0.43],
    }
    colors = ["#2563EB", "#F59E0B", "#8B5CF6", "#22C55E", "#9CA3AF"]
    markers = ["o", "h", "D", "s", "x"]

    fig, ax = plt.subplots(figsize=(3.55, 2.05), dpi=320)
    fig.subplots_adjust(left=0.14, right=0.90, top=0.84, bottom=0.23)

    for (name, vals), c, mk in zip(curves.items(), colors, markers):
        lw = 1.75 if name == "FedLAB" else 1.2
        ax.plot(ks, vals, marker=mk, markersize=3.6, linewidth=lw, color=c, label=name, zorder=4 if name == "FedLAB" else 3)
        ax.text(10.35, vals[-1], name, color=c, fontsize=8.4, va="center")

    ax.set_xlabel("Top-K selected evidence")
    ax.set_ylabel("Confidence retention", fontweight="bold")
    ax.set_xticks(ks)
    ax.set_xlim(0.6, 12.35)
    ax.set_ylim(0.05, 0.90)
    ax.set_yticks(np.arange(0.1, 0.91, 0.2))
    ax.set_title("Modality evidence faithfulness", fontsize=9.6, fontweight="bold", pad=3)
    finish_axes(ax)
    save(fig, "q5a_modality_faithfulness_curve")


def draw_q5_topology_removal_curve():
    # Placeholder target data for layout/protocol design. Replace with real
    # topology evidence removal/intervention diagnostics before submission.
    ratios = np.array([0, 10, 20, 30, 40, 50])
    curves = {
        "FedLAB": [0.0, 8.0, 15.2, 24.0, 31.4, 38.2],
        "GNNExplainer": [0.0, 5.8, 10.6, 15.8, 20.3, 24.1],
        "Attention/Grad": [0.0, 4.0, 7.8, 11.7, 15.0, 18.0],
        "Random": [0.0, 2.2, 4.7, 6.9, 9.0, 11.3],
    }
    colors = {
        "FedLAB": "#C44E52",
        "GNNExplainer": "#E6A23C",
        "Attention/Grad": "#4C78A8",
        "Random": "#7E57C2",
    }
    markers = {"FedLAB": "s", "GNNExplainer": "^", "Attention/Grad": "o", "Random": "D"}

    fig, ax = plt.subplots(figsize=(3.45, 2.05), dpi=320)
    fig.subplots_adjust(left=0.15, right=0.98, top=0.84, bottom=0.34)

    for name, vals in curves.items():
        ax.plot(
            ratios,
            vals,
            marker=markers[name],
            markersize=3.2,
            linewidth=1.25,
            color=colors[name],
            label=name,
            zorder=4 if name == "FedLAB" else 3,
        )

    ax.set_xlabel("Removed topology evidence (%)")
    ax.set_ylabel("Confidence drop (%)", fontweight="bold")
    ax.set_xticks(ratios)
    ax.set_xlim(-1.5, 51.5)
    ax.set_ylim(-1.0, 42.0)
    ax.set_yticks([0, 10, 20, 30, 40])
    ax.set_title("Topology trace removal", fontsize=9.6, pad=2)
    finish_axes(ax)
    ax.legend(
        frameon=False,
        loc="upper center",
        bbox_to_anchor=(0.5, -0.31),
        ncol=2,
        columnspacing=0.9,
        handlelength=1.4,
        borderpad=0.1,
    )
    save(fig, "q5b_topology_removal_curve")


def draw_q5_combined_panel():
    # Same placeholder protocol data as q5a/q5b/q5c, arranged as a double-column
    # candidate figure.
    fig = plt.figure(figsize=(7.15, 2.25), dpi=320)
    gs = fig.add_gridspec(1, 3, width_ratios=[1.05, 1.05, 1.30])
    fig.subplots_adjust(left=0.055, right=0.985, top=0.82, bottom=0.25, wspace=0.55)

    # (a) modality curve
    ax = fig.add_subplot(gs[0, 0])
    ks = np.array([1, 3, 5, 10])
    curves = {
        "FedLAB": [0.43, 0.62, 0.74, 0.83],
        "FedBook": [0.31, 0.48, 0.61, 0.72],
        "FedMVP": [0.25, 0.40, 0.52, 0.64],
        "FedAvg": [0.22, 0.35, 0.46, 0.58],
        "Random": [0.12, 0.22, 0.31, 0.43],
    }
    colors = ["#2563EB", "#F59E0B", "#8B5CF6", "#22C55E", "#9CA3AF"]
    markers = ["o", "h", "D", "s", "x"]
    for (name, vals), c, mk in zip(curves.items(), colors, markers):
        ax.plot(ks, vals, marker=mk, markersize=2.8, linewidth=1.2 if name != "FedLAB" else 1.65, color=c, zorder=4 if name == "FedLAB" else 3)
    ax.set_title("(a) Modality trace", loc="left", fontsize=9.4, fontweight="bold", pad=2)
    ax.set_xlabel("Top-K evidence")
    ax.set_ylabel("Retention", fontweight="bold")
    ax.set_xticks(ks)
    ax.set_ylim(0.05, 0.90)
    ax.set_yticks([0.1, 0.3, 0.5, 0.7, 0.9])
    finish_axes(ax)

    # (b) topology curve
    ax = fig.add_subplot(gs[0, 1])
    ratios = np.array([0, 10, 20, 30, 40, 50])
    curves = {
        "FedLAB": [0.0, 8.0, 15.2, 24.0, 31.4, 38.2],
        "GNNExpl.": [0.0, 5.8, 10.6, 15.8, 20.3, 24.1],
        "Grad": [0.0, 4.0, 7.8, 11.7, 15.0, 18.0],
        "Random": [0.0, 2.2, 4.7, 6.9, 9.0, 11.3],
    }
    colors = ["#2563EB", "#F59E0B", "#8B5CF6", "#9CA3AF"]
    markers = ["o", "h", "D", "x"]
    for (name, vals), c, mk in zip(curves.items(), colors, markers):
        ax.plot(ratios, vals, marker=mk, markersize=2.8, linewidth=1.2 if name != "FedLAB" else 1.65, color=c, zorder=4 if name == "FedLAB" else 3)
    ax.set_title("(b) Topology trace", loc="left", fontsize=9.4, fontweight="bold", pad=2)
    ax.set_xlabel("Removed evidence (%)")
    ax.set_ylabel("Conf. drop (%)", fontweight="bold")
    ax.set_xticks([0, 20, 40])
    ax.set_ylim(-1.0, 42.0)
    ax.set_yticks([0, 10, 20, 30, 40])
    finish_axes(ax)

    # (c) semantic heatmap
    ax = fig.add_subplot(gs[0, 2])
    rows = ["Random", "FedAvg", "FedMVP", "FedBook", "FedLAB"]
    cols = ["Grocery", "Bili Cartoon", "KU", "Bili Food"]
    data = np.array(
        [
            [10.29, 14.04, 9.80, 12.10],
            [16.80, 20.60, 18.30, 21.70],
            [21.40, 27.80, 24.60, 29.20],
            [28.90, 37.40, 32.50, 35.80],
            [41.00, 55.19, 38.70, 44.50],
        ]
    )
    im = ax.imshow(data, cmap="YlGnBu", vmin=8, vmax=58, aspect="auto")
    ax.set_title("(c) Semantic reuse", loc="left", fontsize=9.4, fontweight="bold", pad=2)
    ax.set_xticks(np.arange(len(cols)))
    ax.set_xticklabels(cols, rotation=24, ha="right", fontsize=8.0)
    ax.set_yticks(np.arange(len(rows)))
    ax.set_yticklabels(rows, fontsize=8.0)
    ax.tick_params(length=0)
    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            color = "white" if data[i, j] > 37 else "#0F172A"
            ax.text(j, i, f"{data[i, j]:.1f}", ha="center", va="center", fontsize=7.2, color=color)
    for spine in ax.spines.values():
        spine.set_visible(False)
    cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.025)
    cbar.ax.tick_params(labelsize=8.0, length=2)

    handles = [
        Line2D([0], [0], color="#2563EB", marker="o", linewidth=1.5, label="FedLAB"),
        Line2D([0], [0], color="#F59E0B", marker="h", linewidth=1.2, label="FedBook/GNNExpl."),
        Line2D([0], [0], color="#8B5CF6", marker="D", linewidth=1.2, label="FedMVP/Grad"),
        Line2D([0], [0], color="#22C55E", marker="s", linewidth=1.2, label="FedAvg"),
        Line2D([0], [0], color="#9CA3AF", marker="x", linewidth=1.2, label="Random"),
    ]
    fig.legend(handles=handles, loc="upper center", ncol=5, frameon=False, bbox_to_anchor=(0.50, 1.01), columnspacing=0.9, handlelength=1.3)
    save(fig, "q5_explainability_validation_panel")


def draw_q5_semantic_reuse_heatmap():
    # Placeholder target data except the two FedLAB/Random columns that come
    # from current SCC@K diagnostics. Replace all baseline rows with real
    # k-means/code assignment diagnostics before submission.
    rows = ["Random", "FedAvg+kmeans", "FedMVP+kmeans", "FedBook code", "FedLAB"]
    cols = ["Grocery", "Bili Cartoon", "KU", "Bili Food"]
    data = np.array(
        [
            [10.29, 14.04, 9.80, 12.10],
            [16.80, 20.60, 18.30, 21.70],
            [21.40, 27.80, 24.60, 29.20],
            [28.90, 37.40, 32.50, 35.80],
            [41.00, 55.19, 38.70, 44.50],
        ]
    )

    fig, ax = plt.subplots(figsize=(3.55, 2.1), dpi=320)
    fig.subplots_adjust(left=0.27, right=0.93, top=0.80, bottom=0.22)

    im = ax.imshow(data, cmap="YlGnBu", vmin=8, vmax=58, aspect="auto")
    ax.set_xticks(np.arange(len(cols)))
    ax.set_xticklabels(cols, rotation=22, ha="right")
    ax.set_yticks(np.arange(len(rows)))
    ax.set_yticklabels(rows)
    ax.tick_params(length=0)

    for i in range(data.shape[0]):
        for j in range(data.shape[1]):
            color = "white" if data[i, j] > 37 else "#0F172A"
            ax.text(j, i, f"{data[i, j]:.1f}", ha="center", va="center", fontsize=8.0, color=color)

    ax.set_title("Semantic code reuse (SCC@5)", fontsize=9.8, fontweight="bold", pad=3)
    for spine in ax.spines.values():
        spine.set_visible(False)

    cbar = fig.colorbar(im, ax=ax, fraction=0.045, pad=0.035)
    cbar.ax.tick_params(labelsize=8.4, length=2)
    cbar.set_label("%", fontsize=9.0, rotation=0, labelpad=6)
    save(fig, "q5c_semantic_reuse_heatmap")


def draw_q5_semantic_reuse_curve():
    # Real SCC@K values from current reusable-node diagnostics.
    ks = np.array([1, 3, 5, 10])
    curves = {
        "Grocery-FedLAB": [10.77, 27.57, 41.00, 62.62],
        "Bili-FedLAB": [17.99, 40.47, 55.19, 75.38],
        "Grocery-Rand.": [2.37, 6.51, 10.29, 18.84],
        "Bili-Rand.": [3.27, 8.93, 14.04, 25.49],
    }
    colors = {
        "Grocery-FedLAB": "#C44E52",
        "Bili-FedLAB": "#E6A23C",
        "Grocery-Rand.": "#4C78A8",
        "Bili-Rand.": "#7E57C2",
    }
    markers = {"Grocery-FedLAB": "s", "Bili-FedLAB": "^", "Grocery-Rand.": "o", "Bili-Rand.": "D"}

    fig, ax = plt.subplots(figsize=(3.45, 2.05), dpi=320)
    fig.subplots_adjust(left=0.15, right=0.98, top=0.84, bottom=0.34)

    for name, vals in curves.items():
        ax.plot(
            ks,
            vals,
            marker=markers[name],
            markersize=3.2,
            linewidth=1.25,
            color=colors[name],
            label=name,
            zorder=4 if "FedLAB" in name else 3,
        )

    ax.set_xlabel("Top-K semantic codes")
    ax.set_ylabel("SCC@K (%)", fontweight="bold")
    ax.set_xticks(ks)
    ax.set_xlim(0.6, 10.4)
    ax.set_ylim(0, 82)
    ax.set_yticks([0, 20, 40, 60, 80])
    ax.set_title("Reusable semantic-code concentration", fontsize=9.6, pad=2)
    finish_axes(ax)
    ax.legend(
        frameon=False,
        loc="upper center",
        bbox_to_anchor=(0.5, -0.31),
        ncol=2,
        columnspacing=0.9,
        handlelength=1.4,
        borderpad=0.1,
    )
    save(fig, "q5c_semantic_reuse_curve")


def write_data_notes():
    notes = """# Enhanced Figure Data Notes

These figures are generated for layout and narrative planning.

- `client_scalability_line`: replotted from the existing client-scaling schematic values.
- `efficiency_tradeoff_scatter`: uses Table I average scores for all ten methods. FedAvg, FedMVP, FedMAC, FedBook, and FedLAB use the reported efficiency table; Fed-MGNet, Fed-MHGAT, Fed-GFT, Fed-GraphCLIP, and FedGFM+ currently use estimated placeholder profiling values for layout inspection.
- `q5a_modality_faithfulness_curve`: placeholder target data for the planned unified explanation protocol.
- `q5b_topology_removal_curve`: placeholder target data for topology evidence removal diagnostics.
- `q5c_semantic_reuse_heatmap`: uses existing FedLAB/Random SCC values for Grocery and Bili Cartoon; other baseline/dataset cells are placeholder target values.
- `q5c_semantic_reuse_curve`: uses existing FedLAB/Random SCC@K values for Grocery and Bili Cartoon.
- `q5b_topology_removal_multipanel`: placeholder target data for topology evidence removal diagnostics on Grocery, Bili Music, Bili Cartoon, and Bili Food. Baseline ordering is constrained by the corresponding Table I performance relationship.
- `q5c_semantic_reuse_multipanel`: placeholder SCC@K data on a different set of four datasets (Toys, DY, QB, and KU). FedLAB/FedMVP/FedBook/Random ordering is constrained by the semantic-code reuse narrative and Table I.

Before submission, replace placeholder rows with diagnostics from trained baselines.
"""
    (OUT_DIR / "DATA_NOTES.md").write_text(notes, encoding="utf-8")


def main():
    set_style()
    draw_client_scalability_line()
    draw_efficiency_tradeoff_scatter()
    draw_q5_modality_faithfulness_curve()
    draw_q5_topology_removal_curve()
    draw_q5b_topology_removal_multipanel()
    draw_q5b_topology_removal_singlecol()
    draw_q5_semantic_reuse_heatmap()
    draw_q5_semantic_reuse_curve()
    draw_q5c_semantic_reuse_multipanel()
    draw_q5c_semantic_reuse_singlecol()
    draw_q5_explainability_8panel_singlecol()
    draw_q5_combined_panel()
    write_data_notes()


if __name__ == "__main__":
    main()

